Venn: Resource Management for Collaborative Learning Jobs

In recent years, collaborative learning (CL) has emerged as a promising approach for machine learning (ML) and data science across distributed edge devices. As the deployment of CL jobs increases, they inevitably contend for limited resources. However, efficient resource scheduling in this context is challenging because of the ephemeral nature and resource heterogeneity of devices, coupled with the overlapping resource requirements of diverse CL jobs. Existing resource managers often assign devices to CL jobs randomly for simplicity and scalability, but this approach compromises job efficiency. In this paper, we present Venn, a CL resource manager that efficiently schedules ephemeral, heterogeneous devices among multiple CL jobs to reduce the average job completion time (JCT). Venn formulates the Intersection Resource Scheduling (IRS) problem to identify complex resource contention among multiple CL jobs. It then proposes a contention-aware scheduling heuristic to minimize the average scheduling delay. Furthermore, it proposes a resource-aware device-to-job matching heuristic to optimize response collection time by mitigating stragglers. Our evaluation shows that, compared to the state-of-the-art CL resource managers, Venn improves the average JCT by up to 1.88x. The code is available at https://github.com/SymbioticLab/Venn.

==> figures/toy.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.patches as patches\n",
    "from matplotlib.patches import Rectangle, ConnectionPatch\n",
    "import numpy as np\n",
    "from numpy import cumsum\n",
    "import matplotlib\n",
    "import os, pickle\n",
    "import pandas as pd\n",
    "from itertools import accumulate\n",
    "from mpl_toolkits.mplot3d import Axes3D\n",
    "from scipy.interpolate import griddata\n",
    "import matplotlib.ticker as ticker\n",
    "import matplotlib as mpl\n",
    "import re\n",
    "import scipy.stats as stats\n",
    "# matplotlib.font_manager._rebuild()\n",
    "# matplotlib.rcParams['axes.linewidth'] = 1\n",
    "\n",
    "\n",
    "\n",
    "# plt.rcParams[\"font.weight\"] = '400'\n",
    "\n",
    "plt.rcParams.update({'font.size': 24})\n",
    "# plt.rcParams['axes.facecolor'] = '#292929'\n",
    "# plt.rcParams['figure.facecolor'] = '#292929'\n",
    "# COLOR = 'white'\n",
    "# plt.rcParams['text.color'] = COLOR\n",
    "# plt.rcParams['axes.labelcolor'] = COLOR\n",
    "# plt.rcParams['xtick.color'] = COLOR\n",
    "# plt.rcParams['ytick.color'] = COLOR\n",
    "\n",
    "\n",
    "color_list = ['black', 'grey',  'blueviolet', 'gold', 'darkorange','teal', 'skyblue' ,'darkblue', 'blueviolet']\n",
    "# SYS_NAME = 'Andes'\n",
    "SYS_NAME = 'Sedna'\n",
    "BASE= 'vLLM'\n",
    "plt.rcParams['font.family'] = 'sans-serif'\n",
    "plt.rcParams[\"font.sans-serif\"] = \"Arial\"\n",
    "\n",
    "# plt.rcParams['path.simplify'] = True\n",
    "# plt.rcParams['svg.fonttype'] = 'none'\n",
    "# plt.rcParams['svg.hashsalt'] = '42'\n",
    "\n",
    "mpl.rcParams['lines.linewidth'] = 2.3\n",
    "mpl.rcParams['lines.markersize'] = 8"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Scheduling Toy Example"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 308,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAABHsAAAIjCAYAAACTXBdOAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjguMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/H5lhTAAAACXBIWXMAAA9hAAAPYQGoP6dpAADcC0lEQVR4nOzdd3wT5QMG8CdJ070XUGjZe28UUEH2UByIDAEBwcHPLYKAe0+Q4QAVEEFUkA2yZYMgyiqzQEvp3iM7+f0Rc8kl6aRpRp/v58OH3OVy97Zvk9w99w6JwWAwgIiIiIiIiIiIPILU2QUgIiIiIiIiIqKqw7CHiIiIiIiIiMiDMOwhIiIiIiIiIvIgDHuIiIiIiIiIiDwIwx4iIiIiIiIiIg/CsIeIiIiIiIiIyIMw7CEiIiIiIiIi8iAMe4iIiIiIiIiIPAjDHiIiIiIiIiIiD8Kwh4iIiIiIiIjIgzDsISIiIiIiIiLyIAx7iIiIiIiIiIg8CMMeIiIiIiIiIiIPwrCHiIiIiIiIiMiDMOwhIiIiIiIiIvIgDHuIiIiIiIiIiDwIwx4iIiIiIiIiIg/CsIeIiIiIiIiIyIMw7CEiIiIiIiIi8iAMe4iIiIiIiIiIPAjDHiIiIiIiIiIiD8Kwh4iIiIiIiIjIgzDsISIiIiIiIiLyIAx7iIiIiIiIiIg8CMMeIiIiIiIiIiIPwrCHiIiIiIiIiMiDMOwhIiIiIiIiIvIgDHuIiIiIiIiIiDwIwx4iIiIiIiIiIg/CsIeIiIiIiIiIyIMw7CEiIiIiIiIi8iAMe4iIiIiIiIiIPAjDHiIiIiIiIiIiD8Kwh4iIiIiIiIjIgzDsISIiIiIiIiLyIAx7iIiIiIiIiIg8CMMeIiIiIiIiIiIPwrCHiIiIiIiIiMiDMOwhIiIiIiIiIvIgDHuIiIiIiIiIiDwIwx4iIiIiIiIiIg/CsIeIiIiIiIiIyIMw7CEiIiIiIiIi8iAMe4iIiIiIiIiIPAjDHiIiIiIiIiIiD8Kwh4iIiIiIiIjIgzDsISIiIiIiIiLyIF7OLgARVS2DwQC9Xi/6p9PphMcGg0G0rSWJRCJ6LJVKbf7JZDJIpVLRtkREREREROQ6GPYQuTiDwQCtVgutVguNRmP3sWWYo9frq6VclmGQTCaDTCaDXC6Hl5cXvLy8hMem/6VSNiQkIiIiIiKqDhKD9a19Iqp2Wq0WKpUKKpUKarUaKpVKFOZ4AqlUKgQ/3t7e8PHxEf3PlkJERERERERVg2EPUTXR6/WiMMfycXW1xnFVEokEcrlcFACZ/nl5sQEiERERERFRRTDsIXIAvV4PpVIJhUIh/FOpVM4ullvy8vKCn58f/Pz84OvrCz8/P8jlcmcXi4iIiIiIyGUx7CG6TQx2qp9lAGT6xxZARERERERERgx7iCpIp9OhuLgYRUVFKCoqgkKhcHaRCIBcLkdAQIDwz9vb29lFIiIiIiIicgqGPURl0Ov1QrDDcMd9WIY/gYGB7PpFREREREQ1BsMeIisGg8Em3OHbxP15e3uLwh92+yIiIiIiIk/FsIcIxq5ZBQUFwr+aPjtWTeDv74+goCAEBwfDx8fH2cUhIiIiIiKqMgx7qMZSq9XIz89HQUEBiouL2XqnBvP29kZwcDCCgoLg7+8PiUTi7CIRERERERFVGsMeqjEMBgMUCgUKCgqQn5/PGbPILplMhqCgIOGfVCp1dpGIiIiIiIgqhGEPeTyVSoXc3Fzk5uZCo9E4uzjkRiQSCYKDgxEaGorAwEC2+CEiIiIiIrfAsIc8kkajQV5eHnJzc6FUKp1dHPIAMpkMISEhCA0Nhb+/v7OLQ0REREREVCKGPeQx9Ho98vLykJeXh8LCQmcXhzyYt7c3QkNDERoaCm9vb2cXh4iIiIiISIRhD7k10zTpOTk5nEWLnMLPzw9hYWEICQmBTCZzdnGIiIiIiIgY9pB70ul0yMnJQXZ2NtRqtbOLQwSpVIrQ0FCEh4fD19fX2cUhIiIiIqIajGEPuRWFQoHs7Gzk5uZyqnRyWf7+/oiIiEBwcDAHdSYiIiIiomrHsIdcnl6vR35+PrKysqBQKJxdHKJy8/LyQlhYGMLDwyGXy51dHCIiIiIiqiEY9pDLUqvVyM7ORk5ODnQ6nbOLQ3RbgoODER4ejsDAQGcXhYiIiIiIPBzDHnI5KpUKGRkZyMvLY1ct8jh+fn6IiopCUFAQu3gREREREZFDMOwhl6FQKJCRkYH8/HxnF4XI4Xx8fBAZGYnQ0FCGPkREREREVKUY9pDTFRUVISMjA4WFhc4uClG1k8vliIyMRFhYGKRSqbOLQ0REREREHoBhDzmFwWBAQUEBMjMzUVxc7OziEDmdl5cXIiIiEB4eDplM5uziEBERERGRG2PYQ9UuLy8PGRkZUCqVzi4KkcuRSqWIiIhAZGQkQx8iIiIiIqoUhj1UbQoLC5GWlsbp04nKQSaTISoqCuHh4ezeRUREREREFcKwhxxOoVAgLS2NY/IQVYJcLkd0dDQHciYiIiIionJj2EMOo1arkZaWhry8PGcXhcjt+fj4oFatWggODnZ2UYiIiIiIyMUx7KEqp9VqkZ6ejpycHPDPi6hq+fv7o1atWggICHB2UYiIiIiIyEUx7KEqo9frkZmZiczMTOj1emcXh8ijBQUFoXbt2vDx8XF2UYiIiIiIyMUw7KEqkZeXh9TUVGg0GmcXhajGkEgkiIiIQHR0NAdxJiIiIiIiAcMeui0qlQopKSkcfJnIiby8vFCnTh2EhIQ4uyhEREREROQCGPZQpej1emRkZCAzM5Pj8hC5iICAAMTExLBrFxERERFRDcewhyosPz8fKSkp7LJF5ILYtYuIiIiIiBj2ULmxyxaR+5DL5ahduza7dhERERER1UAMe6hMBoMBGRkZyMjIYJctIjcTGBiImJgYeHt7O7soRERERERUTRj2UKmUSiVu3rwJpVLp7KIQUSVJpVLUrl0b4eHhzi4KERERERFVA4Y9ZBdb8xB5nsDAQNStWxdyudzZRSEiIiIiIgdi2EM2lEolkpOToVAonF0UIqpiUqkUderUQVhYmLOLQkREREREDsKwhwQGgwGZmZlIT09nax4iD8dWPkREREREnothDwEwzrR18+ZNtuYhqkHYyoeIiIiIyDMx7CFkZmYiLS2NrXmIaqigoCDUrVsXXl5ezi4KERERERFVAYY9NZhWq0VycjIKCgqcXRQicjIvLy/ExsYiICDA2UUhIiIiIqLbxLCnhiouLkZSUhI0Go2zi0JELiQ6OhpRUVGQSCTOLgoREREREVUSw54axjQIc1pamrOLQkQuKiAgALGxsezWRURERETkphj21CBarRY3b95EYWGhs4tCRC7Oy8sL9erVQ2BgoLOLQkREREREFcSwp4YoKipCUlIStFqts4tCRG4kKioK0dHR7NZFRERERORGGPZ4OIPBgIyMDKSnpzu7KETkpvz9/REbGwu5XO7sohARERERUTkw7PFgOp0OSUlJ7LZFRLfNy8sLcXFx8Pf3d3ZRiIiIiIioDAx7PJRKpUJiYiJUKpWzi0JEHkIikSAmJgZhYWHOLgoREREREZWCYY8HKiwsRFJSEnQ6nbOLQkQeKDIyErVq1eI4PkRERERELophj4fJyspCSkqKs4tBRB4uMDAQsbGxkMlkzi4KERERERFZYdjjIQwGA27duoWcnBxnF4WIaggfHx/ExcXBx8fH2UUhIiIiIiILDHs8gFarRWJiIoqLi51dFCKqYWQyGWJjYxEYGOjsohARERER0X8Y9rg5pVKJGzduQKPROLsoRFSD1alTBxEREc4uBhERERERgWGPWyssLERiYiL0er2zi0JEhIiICNSuXZsDNxMRERERORnDHjeVl5eHmzdvgtVHRK4kJCQE9erVY+BDREREROREDHvcEGfcIiJXFhgYiLi4OEilUmcXhYiIiIioRmLY42bS0tKQkZHh7GIQEZXKz88P9evXh5eXl7OLQkRERERU4zDscRMGgwEpKSnIzs52dlGIiMrFx8cH9evXh7e3t7OLQkRERERUozDscQN6vR43b95Efn6+s4tCRFQhXl5eaNCgAXx9fZ1dFCIiIiKiGoNhj4vT6XRITExEUVGRs4tCRFQpMpkM9evXh7+/v7OLQkRERERUIzDscWFarRbXr1+HUql0dlGIiG6LRCJBXFwcgoKCnF0UIiIiIiKPx6lSXBSDHiLyJAaDAYmJiSgoKHB2UYiIiIiIPB5b9rggrVaLa9euQaVSObsoRERVSiKRIDY2FsHBwc4uChERERGRx2LLHhfDoIeIPJnBYEBSUhIHnCciIiIiciCGPS6EQQ8R1QQMfIiIiIiIHIthj4tg0ENENQkDHyIiIiIix2HY4wJMgzEz6CGimsQU+HDQZiIiIiKiqsWwx8l0Oh1n3SKiGss0S1dhYaGzi0JERERE5DEY9jiRXq9n0ENENZ7BYMCNGzdQVFTk7KIQEREREXkEhj1OYrqbrVAonF0UIiKnM30mMvwmIiIiIrp9EoPBYHB2IWoag8GA5ORk5ObmOrsoREQuRS6Xo1GjRpDL5c4uCjlIYmIiMjMznV0MIpejUqng4+Pj7GIQuRS+L4jsi4yMRFxcXKnbMOxxgtTUVJ7oEhGVwMfHB40aNYJMJnN2UaiKJSYmomXLliguLnZ2UYhcjkwmg06nc3YxiFwK3xdE9vn7+yM+Pr7UwMerGstDADIzMxn0EBGVQqVS4caNG2jQoAGkUvY29iSZmZkoLi7GypUr0bJlS2cXh8hlbN26FXPnzuV7g8gC3xdE9sXHx2PcuHHIzMxk2OMqcnNzkZqa6uxiEBG5vOLiYiQlJSEuLg4SicTZxaEq1rJlS3Tq1MnZxSByGfHx8QD43iCyxPcF0e3hLdNqUlhYiOTkZGcXg4jIbRQUFODWrVvOLgYRERERkdth2FMNFAoFEhMTweGRiIgqJicnB2lpac4uBhERERGRW2HY42BqtRo3btyAXq93dlGIiNxSRkYGsrOznV0MIiIiIiK3wbDHgfR6PRITE6HVap1dFCIit5aSkoKioiJnF4OIiIiIyC0w7HEQg8GAmzdvQqlUOrsoRERuz2AwIDExEWq12tlFISIiIiJyeQx7HCQjIwP5+fnOLgYRkcfQ6XRITExkt1giIiIiojIw7HGA/Px8pKenO7sYREQeR6lU4ubNm84uBhERERGRS2PYU8V4IUJE5FgM1ImIiIiISsewpwpptVrOvEVEVA3S09PZVZaIiIiIqAQMe6qIwWBAUlISNBqNs4tCRFQjcBB8IiIiIiL7GPZUEU4LTERUvfR6PRITE6HVap1dFCIiIiIil8Kwpwrk5uYiOzvb2cUgIqpx1Go1bt68CYPB4OyiEBERERG5DIY9t0mlUuHWrVvOLgYRUY1VWFiIrKwsZxeDiIiIiMhlMOy5DXq9HklJSRyQmYjIydLS0lBcXOzsYhARERERuQSGPbchLS2Ng4MSEbkA0yD5Op3O2UUhIiIiInI6L2cXwF3l5+ez24ATGQwGFKj1yCrWIVepg1pngE4P6Az//a83QGcwQCKRQCYBZFIJvKSATCKBTCpBoLcEEX5eCPOTQS6TOPvHIaIqoNFokJycjLi4OGcXhYiIiIjIqRj2VILpgoIcQ6MzIFuhQ1axFlkKHbKKTf/My9kKY8BTFUJ9pYjw80K4vwwR/jJE+MkQ4e9lfOwvQ6SfDAHeUkgkDIWIXF1+fj6ys7MRHh7u7KIQERERETkNw54KYleBqqXRGXA9V41LmWpczFLhUqYKyflaVOe8OrlKPXKValzNKXmbQG8pmkZ4o1mED5pHeqNZpA9CfWXVV0giKreUlBT4+/vD19fX2UUhIiIiInIKhj0VlJ6ezkFAK8lgMCC1UIuLmWpcylLhYqYKCdlqaCo4vnWAt/S/1jfGf+F+Muj0wI4rhShQO2aw7EK1HqdSlDiVYh6jKTpAhuaRPmj6XwDUONwbvl4cBovI2UyhfOPGjSGV8j1JRERERDUPw54KKCwsREZGhrOL4Tb0BgMuZapx8pYCl7JUuJylRr6q/GGMBECfhgHoWMdX1K3KOlDJKtZi1s40hwU94X5S6AxAnlK8//QiHdKLinHghjH8k0qABqFyNIvwQetoH3St64dAH7b+IXIGlUqFlJQU1K1b19lFISIiIiKqdgx7ykmn0+HmzZvOLobL0+kNOJeuwuGkYhxJKkZWceW6u8kkwKy7otAj1r/U7UxBz60CbaWOU5Z+jQPwbI8ISABkFOn+a5FkbJl0JUsNlcW4QXoDkJCjQUKOBtuvFEImAdrX9sWdcf7oEevPbl9E1SwnJwdBQUEIDg52dlGIiIiIiKoV27eXU2pqKrRaxwQK7k6jM+DkLQUWHM3C+LU38dquNGy+WOAxQY9UIoFEIkF0oBd61Q/A5M5h+GhAbfwyKhbzh9RGyyhvu6/XGYC/U5RYeCwb49fexMwdqdh0IR+Zxfw7Iqout27d4hhr5DIaNGgAyX/fKRKJBG+++abDjrVs2TLRsbp06eKwY12/fl10LIlEgn379om2efPNN222sf7n7e2NqKgodOrUCU899RTOnDnjsDK7Ouv6q+w/Z7Eux/Xr1z3iWNXJ+vPC+p9MJoO/vz/i4uJw77334pNPPkFeXl61l3Pnzp1YuXJltR+3ui1cuFD43UdHR4ue69ixo/Dc6NGjK7Tfffv2lfk+lsvlCA0NRcuWLTFq1Chs3bq1Kn80h7L++Ro0aODsItUoDHvKoaCgADk5pYzeWwOptHocTSrGZ4cyMW7tTbyxJx1/XClEXgW6adnjikFPSSQSYNPFAsRnqMvcn94AnE1X4ZsTOZi4LhkvbU/BuvN5SC3QVGWxiciKVqtFSkqKs4tBROWg0WiQmZmJU6dO4euvv0a7du0wZswYKBQKZxeNyOXo9XooFAokJSVhz549mDFjBuLi4rBixYpqOX5ycjJGjRqFAQMG4MqVK9VyTGc6cuSI8Lh79+7C4+LiYpw9e1ZYvuOOO6r82FqtFnl5ebhw4QJ++eUXDB06FJ06dcK1a9eq/FjkWdiNqww6nQ63bt1ydjFcgsFgwPkMFbZcLMDxZAWU2qqdM8udgh69wYAvj2Zh19WiSh3jYqYaFzPV+P7vXDQKk+PexoHo3zgQ/nLmr0RVLTc3F8HBwezOReSGVq9ejatXr2L37t0IDAx0dnGIXFp+fj4mTJiA1NRUzJgxw2HHWbp0KV544QUUFhY67Biu5ujRo8LjHj16CI9Pnjwp6v3hiLDHnlOnTqFHjx7YvXs32rRpUy3HJPfDsKcMqamp0GhqdusLjc6Ag4lF2BhfgMvZZbdiqYyaFPRYS8jRIOFEDn76NxcDmgRiePNg1ArkW5OoKt26dQsBAQGQyTh2FpErCAoKwvjx4wEYWyio1Wrk5ubi/PnziI+PF217/PhxPPvss/j++++dUVSnaNmyJZ555hm7z61YsQIFBQXCcteuXdGtW7fqKlq5WJfdkWF7dR7LmSzrWafTQaFQIC0tDcePH0d2drZo21mzZqFbt2645557HFKWlStX1qigJyMjAwkJCcKyZdhz/Phx4bGvry86dOhw28cbP348goKCYDAYoNFoUFhYiOvXr+PYsWPQ6829KNLT0zFq1CicPHkSvr6+t31cR6hbt67oPRoREeHE0tQ8vKIsRWFhYY3uvpWv0mH75UJsvliAbIXjxryoyUGPpWKNAevjC7DxQgF6xPpjRIsgtIzycWqfeyJPYerOVa9ePWcXhYgAhIeHY+HChXafO378OB577DFcunRJWPfDDz9g/PjxDrt4dTXdu3cXdRWxtHnzZlHYM2TIEIeO/1QZJdWtux/LmUqqZ7Vaja+++gqvvPKKcINar9dj8uTJuHz5MqRSthq/XZateqRSqShcPXbsmPC4S5cukMvlt328t956y+7YNsnJyZg2bRq2bNkirDt//jw+/PBDl/sMMGnatGmNeY+6IoY9JdDpdEhOTnZ2MZwiKU+DDRfysTehSDTblCMw6LF3HOBwYjEOJxajabg37m8ZjF71/eElZehDdDtyc3MREhKCoKAgZxeFiErRrVs37Nq1C+3btxfddJs3b16NCXuIysvb2xvPPfccZDIZ/ve//wnrExISsHHjRowYMcJ5hXNT8+fPx+XLl4XlU6dOCY/9/f0xa9YsYXnv3r3C4+zsbEyfPh09evTAuHHjqrxcdevWxfr169G7d29RAPX111/jtddeg7e3/UljqOZi1FuCtLS0GtV9y2Aw4O9bCryxJw1PbbqF7ZcLGfRYcHTQExPkhQVDa2Nc+xCEWUzRfjlbjU8PZWLy+mT8ejYPBSrOKkR0O5KTkzk7F7mNpKQkzJkzB127dkVISAi8vb0RExODAQMGYNGiRZUauPjKlSuYPHky6tWrB19fX9SvXx8TJ07Ev//+64CfoPJiY2NFF64AsGnTJqSnpzupRO7LciYc09geS5YsQbNmzeDj44NatWph0KBByM/PF16j0+mwfPlyDBs2DLGxsfDz84NcLkdYWBjat2+P6dOn48KFC+U6pr0ZsiZOnCh6/sSJEwCMrbrGjh2LuLg4+Pr6Ii4uDpMnT8b58+dd4lgmly5dwtSpU9GwYUP4+voiNjYWEydOFLogPv/886JjLlu2rMx93q6nn37apjXId999V+L269evx8iRI9GoUSMEBATAy8sLwcHBaNWqFSZNmiTqnmRi+l3++eefovVvvfVWqT/ryZMnMW3aNLRt2xbBwcHCTGINGzbEAw88gF9//bVSP7Oj/P7771i0aJHw7/Dhw8JzhYWFoucyMzOF586fP49FixZh165dDiubl5cX3n//fdG6tLQ0bNq0qcTX/PXXX5g0aZLw9xoeHo5OnTphzpw5diexuHz5ss376tChQyXuf+nSpaJt69atK5xrVXQ2ri1btmDMmDFo2LAh/P394e/vj8aNG2PMmDHl+r3m5ubinXfeQZcuXRAaGgp/f380atQI48ePx549e8p8/Y0bNzB79mzceeediIyMhLe3N/z8/BAbG4vBgwfj66+/hkqlKnM/roJhjx2FhYU2fV89lcFgwOHEYjyzOQWv70nHyVtK4TlvmQSOakvCoMcsJsgLH/SvhYZhPni0bSi+f6AuXrwzAo3DzOl8VrEOy//JxcR1yfjmr2zkM/QhqhTOzkXuYvHixWjSpAnee+89nDhxAvn5+dBoNEhJScHOnTsxffp0NG3atFwnryYbNmxAhw4d8P333yM5ORkqlQqJiYlYvnw5OnfujM8++8yBP1HFjR07VrSs1+tFd9Gpct5//31MnToVly9fhlqtRnp6OpKSkoSxbrKzs9GzZ09MnDgRW7Zswc2bN6FUKqHVapGbm4vTp09j0aJFwt9SVfnggw9w5513YtWqVUhKSoJKpUJSUhK+//57tG/fHmvWrHGJY/3www9o27YtlixZguvXr0OlUuHmzZtYvnw5unTpgrVr11ZZOStCKpXaTPu9d+9e0RgvAKBUKnHffffhgQcewG+//YZr166huLgYOp0OBQUFiI+Pxw8//IA77rgD77zzzm2X691330XXrl3x7bff4uzZsygoKBBmErt+/TrWr1+PRx55BMOGDYNa7ZixQT1Nnz59EBMTI1pnLwgxGAx46aWX0L17d/zwww/C32tOTg5OnTqF9957D82bN8dPP/0kel3Tpk1x5513itaV9p5YvXq1aHncuHEVHiMxJycH/fv3x7Bhw7B69Wpcv34dCoUCCoUCCQkJWL16Nfr374+xY8eW+HeyZ88eNG3aFK+//jpOnjyJvLw8KBQKXLt2DT/++CPuvfdejBkzpsSwZtWqVWjVqhXef/99HDlyBFlZWdBoNFAqlbh58ya2b9+Op556Ch06dLAJlV0Vwx4rer2+xsy+dSVLhVk70/D+/gwk5plbMUUHyNCvUQC0OgMc0baHQY+ZKeiJ8Df3qJTLJOjbKBDzhtTGB/1roUc9P+E5lc6ATRcL8MSGW1gfnw+Ng1tfEXmi3NzcGjWwJLmfF154Ac8880yZFz7JyckYNGgQ1q9fX+Y+r127hlGjRqGoyP73mU6nw8svv1xqS4Dq1qxZM5vBdk+fPu2k0niG69evY+7cuTbrH3nkEeHxhAkTROOQlESlUuHJJ58UTTtdWQsWLMBrr71WYstLrVaLKVOmIDU11anH2rhxIyZPnlzie7O4uBhjx44VWg9Vt65du4qWi4qKcPXqVdG6V155pdRWICZ6vR6vv/46tm/fXunyrF27FnPnzoXBUPb56pYtW/DGG29U+lg1TZcuXUTL9j4bp0+fjs8//7zU339BQQHGjx+PX375RbR+4sSJouVff/3VJjgEjJMZWbf0Mg2+X14KhQL33HNPuVrurFq1ClOnTrVZf/DgQQwZMkTU0sqe1atX4+GHH7ZZf/LkSYwfPx7FxcVlluHChQsYPny4W4STDHusZGZmukXF3Y7sYi3mHcnEC9tScTbdnGy2iPTBrLsiMaVzGPZeK4Lt2/n2Megxsxf0WJJIJGhbyxf9GgfavFGL1HosPZmDZzbfwrGk4nJ9iRKRWUpKCt835JI2b96MefPmidbJ5XIMGjQIU6ZMsbnbqtFoMH78eNH4EvZkZ2dDpVLB19cX999/PyZPnoyWLVvabPf8888jKyvrtn+OqhIbGytaTkxMdFJJPENRURH0ej38/f0xevRo3HffffD29hbCngMHDmDz5s2i17Rp0waTJk3C448/jvbt24ue02g0NheJlbFixQoAQGRkJB599FE8+uijCAgIEG1TWFhYJa17KnsspVKJadOm2Xx3tGzZEpMnT8bw4cPh7e0NlUpVapcXR7J+vwDi98y1a9fw1VdfiZ5v1KgRJkyYgClTptidNnzVqlXC4379+uGZZ56xaVXStWtXPPPMM3jmmWeEzxWDwYCZM2eKtgsNDcWoUaMwbdo0DBkyxGaMGesWJs6yb98+GAwGGAwG/PHHH6Ln0tLShOcmTZokrO/atauwvjq67ZX12bht2zYsXrxYtC4yMhIPPfQQHn74YYSHhwvr9Xo9nnrqKVE32VGjRsHPz3zD2V6oAwC//PKLKDjt3LkzWrduXaGfZdasWTZhVb169TBhwgSMGjVKVFYAWL58Ofbv3y8sK5VKjBs3TtRiRyqVok+fPpgwYYLN1PSbN2+2ubHx6aefin4OX19fDB48GJMnT8bYsWNtup+dPXu2Wur5dnGAZgtqtRoZGRnOLobDqLR6rI8vwK/n8qDUmr+o6gR5YXKnMHSv54djNxX4YH8GHNFghEGPWVlBj8nRpGJ8sD+jxODtVoEW7/yZgXa1ffFE5zA0DOPAbETloVKpkJWVhcjISGcXhUig1WptppGuV68etm3bJjpZ3bRpE0aNGiWM2VNQUIA5c+aUeSEcFxeHXbt2oWnTpgCMF2OzZ8/GBx98IGxTWFiIH374AS+//HJV/Vi3xbpljysFUe7Kx8cHhw4dEqaITk5ORt26dQEAO3bsgEQiEQKNxx57TAhHTO6//35s3LhRWLacNe12DB8+HKtWrUJgYCAA47ghnTt3Fs089s8//zjtWL/++qtNa5+XX34ZH330kTDj1ZkzZ9CvXz+njS1lb9p5y/eMdcuJvn37Yvv27aIZpJ577jl8+eWXwrJl/Y4bNw7jxo3D2bNnRT0h7M0Udv78edE2tWvXxokTJ4S/NcA4Ns6DDz4oLCclJUGpVLrUNOKWrbTq1auH6OhoYfnvv/8WHlu3tHG0sj4brcf16dWrF9avXy9MfZ6RkYGhQ4fir7/+AmC8IbBkyRLMnj1b2P8DDzwgCvt+/vln9OnTR7Tfn3/+WbRc0VY9WVlZ+Pbbb0XrRo0aheXLl8PHx0coW8+ePUXjhM2fPx933XUXAGNIeOPGDeE5X19fbN++HXfffTcA43fdO++8I2o59tFHH2Hy5MnCsvW4dX///bfohohOp8PYsWOF79no6Ogq++xzJLbssZCamuqRd3oNBgP+vF6EJzfdwo//5gpBT4BcgsmdwrB4WAx6xPoz6PmPqwU95amP06lKPLc1BQuOZiFHwfF8iMojPT0dWq1jPmuIKmPHjh02d2dXrVplc1dy+PDhePfdd0XrfvvttzJvWH311VdC0AMYW5C+99576Nixo005XIX1NMbuNDCmq3rwwQeFoAeA6OL7nXfeQV5eHg4cOIAvv/wSH330kc3rBw0aJFq2nDGtskJCQrBixQohfAGM44ZYj0FTFSFKZY+1detW0XKrVq1EQQ8AtG3b1qZlXnWyN+235XvmiSeeQGFhIY4dO4avv/4aCxcutHlNVdVv69atUVBQgPPnz+Onn37CsmXLRH9r9o51O8dzlJMnTwqPO3XqJDxWq9U4d+6csFzdYU9pn40pKSk4ePCg6Pnvv/9eCHoAICoqyqblj3XLqgkTJoiW161bJzpvunHjBo4cOSIq05gxYyr0c2zdulU02UBgYCCWLFkiBD0AEB4ejjlz5iA0NBT33HMPnn/+eVHXU+vWhS+++KIQ9ADG77q5c+eibdu2wrrLly+LBiG3bMUEAEeOHBF1W5PJZFiwYAH27t2LjIwMpKWl4dNPP63Qz+oMbNnzn8LCQtEsBJ7iYqYKS07k4EKmRbM2CTC4aSDGtAtFyH8zP1UkWKgoBj1mjgh6TPQG4I8rhdh/owij2oTgvhbB8JZxunaikuj1eqSmpqJevXrOLgoRANu77u3atUPv3r3tbjtt2jTMnDlTmDnUNHix5QmwpeDgYLsXVhKJBCNHjhRNLVxVrSeqgvXMqP7+pZ9LUNn69+9f6vNBQUHo1asXevXqJawrKCjAsWPHsHv3bpsWZFUx/ME999yD0NBQm/XNmjUTLSuVSpttqutYlu8RAHj44YdFQY/JQw89BD8/v0rNlne77M0kbP2e8fX1Rbdu3dCtWzdhnVKpxIkTJ7Bnzx6bmbFup36lUilatmwpaiGh1+tx7tw5/Pnnn3bHDnK14TQsW/Z07txZeHzmzBnR79vyuepQ2mejZQADALVq1RIF/SYdO3aEj4+PEBRduHAB+fn5Qquhfv36oV69erh58yYA43Anu3btEr5LrFv1DBkypMItpi2nkAeAu+66C0FBQTbbjR492mbQ/pL2Ye97UyKRoFu3bjhz5oyw7tixY8L7YMCAAaKWWpMnT8Zrr72GgQMH4u6770bv3r3RtGlT3HPPPeX+2VwBwx4YW7542qDM+SodlpzIwd5r4tCic4wvJncKQ1youbsPgx4jdw56LCk0Biw7lYttlwrwZLcIdK3rV/aLiGqo3NxchIWF2YzXQOQM1uPulHanOCAgAC1atBCduF67dq3E7Rs3bmz3whSAzdg92dnZMBgMkJTynVldrG/EhYWFOakkniMuLq7MbdRqNbZs2YI//vgDBw4cwIULF+wOzgqgSlrFl1Qm664qJQ2qXB3HSktLEy23aNHC7n68vb3RrFkzm24h1cHejWt77xm9Xo9du3Zh69atOHDgAE6fPl1iS9eqqN/Tp09j3bp12L9/P44fP17iQPFVdbzbNX/+fFy+fBl6vV7U2vLgwYOYPn06AODKlSui13z11Vfw8jKe4/fo0QPjxo1zaBlL+2xMTk4WPZeWllauz3ODwYCzZ88KY8NJpVI89thjoq6+a9asKTHsqWgXLgA21+AlTc1e0vdXQUGBze9i8ODB5Tq25ffnzJkzsW7dOlHXrLS0NKxYsULoylqvXj0MHz4cEyZMQPfu3ct1DGdj2APPG5T5nxQFPj+chWyL7jyxIXJM7hSGLlYX/gx6jDwl6LGUVqTDW3vTMbRZECZ1CoWPF3ttEtmTkpKCxo0bu8SFLdUs1iev1i0B7I2/UdrzeXl5JW5r2STemvVdVJ1OB7VaXeprqov1RUvt2rWdVBLPYT3YqbXff/8dTz31lE24ARi7WMTExFT5WBUl/a3b65bkrGNZjucDlN7KzF7LhOpgaoFhyfo9c+DAATz++OM2s3QBxs+JJk2aiLon3Y6kpCQ8/vjj2L17t81zEokEHTp0sGkx5Qp+//13u4MR79y5Ezt37rT7mm+++UZ4XFhY6PCwx7quLev5dnqrZGdni5YnTpwoCnt+//13fPPNN7h27ZqoFWh4eDiGDRtW4eNZv6+sB+0uS1X9rCEhITh8+DBmzJiBlStX2s0Gbt68ia+++gpfffUVhg4diuXLl4u6xrmiGh/2aDQajxmUWaMzYMU/ufg93vxHH+Qtxdj2oRjUNBBeUvGFDIMeI08MeixtuVSA02lKvNIzEo3COYAzkTWlUons7GyX/8Im15WTk4P4+HjcuHEDN27cQL169eye6Fs3u7cOU6wvEMs6ibUOd0pr9ZKbm1vic9ZTzfr4+LhE0JOUlGRTbne5m+rKSgspduzYgYcfflhoxSOTyTB8+HAMGDAAPXr0QLt27bBixQrRLERVwdQiojpU9lh+fn4oLCwUli0fW7O+gK0uli0VAGOwZdkC6cyZMxg0aJDoPd+vXz8MGTIEd9xxBzp16oRDhw6hb9++t12WwsJCDBgwQDSobps2bfDQQw/hzjvvRPfu3REcHFxiiw0qnXVdW342Wg9w7ePjU2KLGWvWN76aNWuGHj16CF2l8vLysG/fPlH3NgB49NFHKxzUALbfexV979gbzLtBgwbl+g6z7s4ZERGB7777Dp9++ik2bNiAbdu2Yc+ePXanc9+yZQsefPBBu6GgK6nxYU9qamqJzVLdyY1cNT49lIlrOeYTyY51fPH8HRF2QwYGPUaeHvSYJOVp8OL2FIzvEIoRLYNL/Z0Q1UTp6ekICQmp1gsO8hxLlizBq6++Kiw/+OCDdsOessKZxo0bi5YtBwa1VlhYiIsXL5b6eksJCQkoLi62e6FvvZ86deqUuJ/q9Pvvv4uWpVIpevbs6aTSeI7SWrDMnj1bdF78448/2gxc7IyxaFyBdYsmyxDDklqtdtosPdbvmZ49e4rClLffflsU9Lz//vuYNWuW6DVVVb/Lly8X/Y4GDx6MTZs2QSaTCeusg2Yqn9OnTyMhIUG0znKcmpiYGNFz4eHhJf69lsfEiRNF4+Js3LhRNL4NYDuYc3lZl7Wk945KpcK7776L1q1bo02bNmjevDnkcjnCwsJsxsj65ptvMGDAgEqVBzB+N0+cOBETJ04EAMTHx2P//v1YtWqVaMr3/fv34++//xYN3O1qanSUWlRUVGqTZ3dgMBiw6WI+XtiWKgQ9XlLgic5heKtvNIOeGh70SAHUDjQeX6sHvv87F3N3pyOzmDMQEVnS6XR2uywQlYflVLyA8UTcWlJSks04FQ0bNhQtWwcZ//77Lw4dOmT3mEuXLhW1FJLJZDZT4lpSq9U2M62YWA/IWt2zytijUCiwcOFC0brhw4ezG1cVKKklRXFxsc3d+iFDhthsV1oI6cmsZ61bu3at3RvGq1atckogtnv3bpsuUVOnThUtW7dCqGz9Wv8N2fs9WB9r4MCBoqCnvMdyhn379sFgMKBdu3bCuhdeeAEGgwEGg8EmaDl06JDwnMFgwLJlyxxavk8++US0HB0djfvvv19Ytv4MT0lJwfnz5232c+rUKUycOBGffvop/vjjjxLHsH300UdFLWh+++03HDt2TFhu0aKFaMDviujRo4do+ejRo3bPx3bv3o13330Xo0ePRtu2bRESEoKioiJIpVKb96a9boOA8f0wZ84c/Pzzzzh37pzwHXrz5k0sW7YMM2bMwLBhw9CzZ0/R33TLli0xbdo07Nmzx+YmjatPv16jw57U1FRnF+G25Ch0eGtvBr75Kwfq/5KC+qFyfDG4Du4vofUGgx6jmhD0yCTAa3dH4avhMXioVTBMv41/U5WYvjkFhxId87MTuaucnBxO60yV0rVrV9HylStX8P3334vWWU/RKpfLbU6OBw0aZDOeypgxY2xO0rds2YLZs2fbbFfW4MUvvfSSzXS8b7/9tmj6WQC47777St2Po6WmpuKhhx6yGbD6ueeec1KJagZ73Qa/++470fLKlSuFwUpNqmLQZHdgeTENGO/2z5w5UzSg8PHjx/Hiiy9Wd9Gwc+dOmymvGzZsaPNetq5j68+pnTt32gQJ9urXuruOvYtz62OtWrVKNMNZQkICnnzySZvXucrfk0qlEn32Ws62ZRmqyWQydOjQoVrKpFAoMHv2bKxcuVK0/sknnxR1W2ratCnatGkj2mbixImiMEej0WDGjBlYvnw5XnnlFQwaNAjdunWz+/sPCQnBiBEjhOW0tDRRGFKZgZlNhgwZIpr2XKPRYNKkSaJWX3l5eaLWs4Dx5ohpco0HH3xQ9NwXX3yBLVu2iNb98MMPWLJkCd577z2MHj0abdq0EUKh69ev4/HHH8cnn3yCLVu24PDhw5g7d65NiHny5EmbhiL2ZvZzJTW2vXp+fr5bN0M9frMY849kIU9l/iMc3jwIEzuWPBAvgx6jmhL0WNbH453C0DnGD58dzkRWsQ6Faj0+2J+J/o0VmNolHH7yGp37EgnS0tLKNVMNkaXWrVujbdu2ojEUpkyZgtWrVyM2Nhb//POPzR33Rx55BCEhIaJ1fn5++PjjjzFlyhRhXWJiIjp06CBMgXv+/Hmb1j6hoaF4++23yyxnQUEB7r77bvTt2xcNGzbEX3/9ZTPNet26dTFy5Mjy/uiVlp2dLcxqY1JcXIwbN27gwIEDNuMbjR8/vtSWS3T7oqKiEBISIrqYeemll7Bp0yY0aNAAJ0+etBknBKg5XXEefPBBxMXFiWZn+uSTT7Bt2zb06NEDycnJ2LFjh8PCiq1bt4rGDtHr9cjNzcWpU6dsuuhIpVIsWbLEpgVO06ZNcfbsWWH5yy+/xJEjR9CmTRucP39e1FrDxF79WgfLy5YtQ35+PjIzMzFq1ChMmTIFTZs2xR9//CFsc/z4cbRo0QJ9+vRBWloadu3aZXeqeFf5e7Keocyyq47l53nz5s1LHQerMt544w3RWDZqtRqpqak4cOCAzThmLVu2xIwZM2z28eqrr+Kxxx4Tlv/66y+0aNECd999NyIjI/Hnn3/azOD40ksv2bS+MpkwYYLN7FuAecauyoqIiMC0adMwb948Yd3WrVvRuHFj9O/fH1qtFrt27bIZY9cyVJ08eTI+/PBD4f2h0WgwbNgw9OjRAy1btsT169exd+9e0es7dOggdPXq1asXunTpImrZ+P7772PNmjXo3r07fHx8cPXqVRw4cEAU7gYGBtqd5t2V1Miwx2AwuG1zfbXOgO9OZmPLJfOgcCE+UrzYMxKdY0qeYptBj1FNDHpM2tX2xcKhdbDoWDYOJhq/SHdeLcLZdBVe6RmJZpHOH4yTyNlMNwIs7zIRlcfHH3+MIUOGCCeCBoMBu3btsrttdHQ0PvroI7vPTZ48GX/++Sd+/PFHYZ1Go8G2bdvsbu/j44OffvqpzME3+/btK4QoJZVLKpXiu+++szvgZVUrKCjAokWLyrVtu3btsHjxYgeXiGQyGcaPH48FCxaI1u/bt6/U15XU9cPT+Pj44Ouvv8awYcNEd/zPnj0rClDq1asHg8EgmkmuKmZ7/Ouvv/DXX3+Va9u33noL9957r836xx9/HC+99FKF9puTkwOlUin6XOjYsaPowl+tVgvLpoGCJ06ciEWLFokujm/cuFFmF6dbt26hbdu2pW5THSzHpAkICEDz5s3tPmfZ4qeqWLeeK0loaCh++eUXoYWLpbFjx2L9+vVYu3atsK6goACbN2+2u69evXrZBPCW+vfvj5iYGJv3e58+fVCvXr1ylbck77//Pvbs2SPqAp2amir6HrQ0duxY0fTqoaGh+PbbbzFy5EhR2Hr06FHRWEMmfn5++P7770Vh6Pfff4877rhD1N366tWrdmetM/n444/t/u5dSY28nZ+bm+uWTfXzVTrM2ZUmCno61PbF4uExDHoY9AAouz6CfGR4tXcknugcKnTrSinQYubONBxOdI07KUTO5u5dfMk5Bg0ahK+//rrM6ZsbNmyIXbt2oW7duiVus3z5cnzyySdlzmwSFxeHXbt22R13w1rv3r3x008/lXhi6uvri5UrV2LgwIFl7qu6SKVSjB8/HocPH3b5E2pP8f7779t0S7Q2ffp0UcuO1NRUmxYCnmrw4MFYvHhxie/zOnXqYNOmTTZdO6pr8P/w8HCsWLECc+bMsfv8s88+i+HDh5e6j4ceegitWrUSlg0GA44cOSLa5rHHHrPpcmpimhK8c+fOoim77WndurVNF5zDhw+X+prqYhnodOzYURQMWLbscUTYUx49evTAiRMnbLprmUgkEqxatapcAyf369cPmzZtKvX7SyaT2W3BU9mBmS35+flh79695ZoF7rHHHrPpfggADzzwAH766acyuzNHRUVhy5YtNuP8tG3bFnv37i3XrGXe3t747LPP8NRTT5W5rbPVuLBHr9cjPT3d2cWosJQCDV7ZnorzGcaQSgJgYodQvHNvNEJ87Te3Axj0mDDoMctW6LDlUiEsi6DWGfDB/gysj88X3YEhqomKiopKnVKXqCRTp07F+fPn8eyzz6J169YIDAyEl5cXoqKi0LdvXyxYsADnzp0r8661RCLByy+/jOvXr+Pjjz9Gz549ERMTA29vb9SuXRv9+/fH4sWLcfHiRfTq1avc5Rs5ciT++ecfPPnkk6hfvz58fHwQFxeHJ554AmfOnLGZdam6+fn5oXbt2ujVqxdmzJiBCxcuYPny5Qx6qlFgYCD279+Pjz76CB07doS/vz+8vb0RFxeHhx9+GLt27cKCBQtEd9UBlDj4tyeaNm0ajh07hnHjxqFevXrw8fFBw4YN8cILL+Cff/5Bhw4dbMb6CAwMrPJySKVSBAcHo0GDBhgxYgS++uorJCUlldqlxsvLC+vXr8fXX3+NO+64A0FBQZDL5ahTpw6GDh2K3377Db/++qtofBbAtn7r1KmDI0eO4NFHH0V0dLSwj379+mHYsGHCdq+++ip27tyJoUOHIiIiAl5eXggPD0evXr3wxRdf4NixYzbj9qxatcolzkUtwx7LLlxpaWlISUmx+5yjeHt7IzIyEu3bt8cTTzyBvXv34siRI6XOwGh63bJly3Do0CE8+eSTaNGiBUJCQiCXyxETE4P7778fa9euxc6dO8s19oxpdiqTwMBAm7CussLDw7F7925s2LABjzzyCOLi4uDj4wM/Pz80adIE48ePx759+7BixYoSb4SMGjUKFy5cwPvvv48777wTtWrVglwuR3BwMLp37453330XFy9eLLFLcNeuXREfH4+lS5di2LBhiI2Nha+vL+RyOSIiInDnnXfitddeQ3x8vFPG5qoMicEV3k3VKDMz0+3u2l7MVOHtvenC+DxSCfD6PVHoUrf0i3pXCBYY9Ji5S30Mbx6EKZ3DIJNyenaqufz8/Mo8iaKK+/vvv9G5c2ecPHnSpacqJapuP/30E8aNG8f3hgtLS0uDQqFArVq1yuzqW6tWLdHN5WPHjlV6tqKajO8LIvvKez5Vo1r26HQ6m8GdXN3hxGK8tjNNCHq8pMAnA2sx6AGDHpOqro9NFwvwwf4MKLW202gS1RQKhcJmxgUiIqq5Vq1ahYYNG8Lf3x8hISFo1qyZ3bFVVq9eLQp6vLy8RN2iiIiqS40aoDkzM9NlpvMrjw3x+Vh6MkfobuMtk2De4NqICy29D787BQuVxaDHyFH1cfSmArN2puH1e6IR5ldyN0EiT5aWlobg4OAqGViTiIjcm+XYKPn5+cjPz8eUKVOwatUq1K9fH8XFxTh37pzNzHuDBw92SDcuIqKy1JiwR6vVIisry9nFKBed3oDv/s7BxgsFwjo/LwkWDquDWoGlD/zojsFCRTHoMXJ0fVzOUuPlP1LxVp9o1Asp/e+OyBOp1Wrk5OSUOAglERHVHH379kWnTp1EY7loNBrR9OLW5HI55s6dWx3FIyKyUWO6cWVmZtoMluaKlFo9PjyQIQp6Ar0l+Go4gx6AQY9JddVHWqEWL/+RirPpykq9nsjdZWRkuMRAkURE5FwymQwbN25Ehw4dyrV9YGAgVq5cWebsZkREjlIjWvbodDpkZ2c7uxhlylXq8M6+dFzMVAvrQn2lmD+kTo0IFsrCoMeouuujUK3HnF1peOHOSNzdgDOiUM2i0WiQm5tb5lSeRETk+erWrYsTJ07gt99+w4YNG/Dvv/8iOTkZRUVF8PLyQmhoKFq2bIm+ffviiSeeQK1atZxdZCKqwWpE2JOVleXyrXpyFDrM3JGKZIsL83A/Kb4YzKAHYNBj4qz60OqBTw5mQqHRY1DToCrZJ5G7yMzMRGhoKMfuISIiyGQyjBo1CqNGjXJ2UYiISuXx3bj0er3Lj9WTp9Rh9q40UdAT5S9j0PMfBj1GrlAfi45lY/fVwirfL5ErU6lUKCgoKHtDIiIiIiIX4fFhT05OjkvPwJWvMgY9iXkaYV10gAyfDqpd44MFgEGPiavUhwHA/KNZ+POaY37XRK4qIyPD2UUgIiIiIio3jw57DAYDMjMznV2MEhWq9Zi7Ox3Xc8VBzycDGfQADHpMXKU+YkOMvwO9AfjscCYOJTLwoZpDoVCgsJCt2oiIiIjIPXh02JObmwuNRlP2hk5QrNHjjT1puJptHoyZQY8Zgx4jV6qPhUPrYHDTQADGwOfjA5k4drPYIccjckVs3UNERERE7sJjwx5XbtWj0Rnw/p8Zolm3ovwZ9Jgw6DFytfqQSaV4qls4+jU2zsilMwAfHcjktOxUYxQVFUGhUDi7GEREREREZfLYsKegoAAqlcrZxbChNxjwxeFM/JNqvkCO8ucYPSYMeoxctT6kEgn+1z0CdzcwlkutM+Cdvem4nqMubTdEHoOte4iIiIjIHXhs2OOKJ+QGgwFLTuRg/w1z15dIBj0CBj1Grl4fMqkEL9wZic4xvgCAIo0Br+9JR1qhY8pB5Ery8/Nd8kYCEREREZEljwx7iouLXbKp/S9n87Hponn63nA/KT5j0AOAQY+Ju9SHl1SCGb0iEexj/AjJVujw+u405Cldd+Y7oqqSlZXl7CIQEREREZXKI8MeVzwR3321ED/+myssh/pK8cXgOgwWwKDHxN3qY8nJHOSr9MK65AIt3tybDpVWX+LriDxBbm4udDoGm0RERETkujwu7NFqtcjPz3d2MUSuZqux8Jg5gArylmL+EAY9AIMeE0+pj8tZanxzIschZSNyFXq9Hrm5uc4uBhERERFRiTwu7MnJyYHB4ICr8UoqVOvxwf4MaP5r7OAvl2DBUHbdAhj0mHhafey4UoidVwsdUUQil5Gdne3sIhARERERlcijwh6DweBSJ+CmmbdS/xu4Vi4FvhxSB5EB8lJfx2DBiEGPmbvVx1fHs5GQzRm6yHOpVCoUFTnms4mIiIiI6HZ5VNhTWFgIjUbj7GII1p3Px7GbxoGiJQA+HFALtYMY9DDoMfLk+lDrDPhgfwYK1Ry/hzyXK91cICIiIiKy5FFhjyudeJ9OVWLFP7nC8ot3RqB5pG+pr2GwYMSgx8yd6yOlUIt5RzJdqlslUVXKz8+HVuuY9yYRERER0e3wmLBHrVajoKCg7A2rQVaxFh8fzID+v2vc+1sEoU+jwFJfw2DBiEGPmSfUx9EkBdadd60B04mqisFgQE4OByQnIiIiItfjMWGPq7Tq0eoN+OhAJnKVxu4rbaJ9MKlTWKmvYbBgxKDHzJPqY/k/uTiTprytfRC5quzsbLZeIyIiIiKX4xFhj16vd5m7q8tP5eJ8hgoAEO4nw6y7oiCTlnxBzWDBiEGPmafVh94AfHQgA9nF7O5Cnkej0aCwkLPPEREREZFr8Yiwp6CgADqdztnFwOHEYvweb+yyIpMAs++OQoivrMTtGSwYMegx89T6yFXq8fHBTOj0bAFBnsdVWpYSEREREZl4RNiTm5vr7CIgpUCDeUcyheUpXcLQPNKnxO0ZLBgx6DHz9Po4m67Cj//mVvl+iZytsLCQAzUTERERkUtx+7BHp9M5vQm9wWDAwmPZKNYYk4K76vtjWLOgErdnsGDEoMesJtQHAKw7n4/LWSqH7Z/IGQwGA/LzORA5EREREbkOtw978vLynD445t5rRfg31TgAbVSADNN7REBSwkU1gwUjBj1mNaE+gryl/x0HWHgsm925yOO4QgtTIiIiIiKT0q+E3YCzT7DzVTosPWkeHPrpruHwl9vP0BgsGDHoMasp9fHOvdF4e18GbuRqcDVbjU0XCzCiZbBDjkfkDMXFxVCr1fD29nZ2UdzC1q1bER8f7+xiELmMQ4cOAeB7g8gS3xdE9l27dq1c20kMzm4WcxvUajUuXbrk1DLMO5IpXCT3ivPHzLui7G7HYMGIQY9ZTauP+AwVZvyRCgMAXy8JFg+PQXSA2+fNRIJatWohKsr+dwAZHTlyBL1793aJSRWIXI1UKoVer3d2MYhcCt8XRPbJZDIcOHAAd9xxR4nbuPWVVl5enlOPfzpVKVwk+8sleKJLmN3tGCwYMegxq4n10TLKB4ObBWLrpUIotQZ8fTwbc++JKrHLI5G7yc3NZdhTBh8fH+h0OqxcuRItW7Z0dnGIXMbWrVsxd+5cfPDBB2jUqJGzi0PkEg4cOICFCxfyO4PISnx8PMaNGwcfn5InhALcPOxxZhcujc6AxcezhOWJHcPshgwMFowY9JjV5PoY3yEMRxIVyFHqcDxZgSNJCtwZV/rvi8hdqFQqKBQK+Pn5ObsoLq9ly5bo1KmTs4tB5DJMXVQaNWqEVq1aObk0RK4hISEBAL8ziCrLbQdoVigUUKmcN6vPr+fycDPfeLHePNIbg5oG2mzDYMGIQY9ZTa+PQG8ppnU1t4D7+q9sFKnZNJc8h7NbnBIRERERAW4c9jjzhDopT4NfzhqPL5MA/+tue3HNYMGIQY8Z68OoZ5w/moQbB7HNVujw47+5DikLkTPk5uY6fYZIIiIiIiK3DHsMBoPTwh6DwYBFx7Kg/a8xwgOtgtEgTDz7CoMFI1cIFgDWh4mr1MexmwokZKuF5S0XC3Ax03mt9IiqklarRVGRY95jRERERETl5ZZhj1KphEajccqxdyUU4Wy68cK0VqAXHm0bInqewYKRqwQLrA8jV6sPy45bBgALjmZBq2drCPIMBQUFzi4CEREREdVwbhn25OfnO+W4hSodvj+ZIyw/3S0cvl7mXyGDBSNXCxZYH65fH9dzNdh8kRfI5Bmc9R1FRERERGTilmGPs+6a/h5fgIL/BpO9q74/OseYZ1xhsGDkDsHC7WJ9mFVlffxyNg8KDQdrJven0WigVCqdXQwiIiIiqsHcLuxx1kl0gUqHjReNd2tlEuNU6yYMFozcKVioLNaHWVXXR75Kjy2X2LqHPAO7chERERGRM7ld2OOs5vHr4/Oh0BivVvs3DkR0oPECl8GCkbsFC5XB+jBzVH2sO5/P1j3kERj2EBEREZEzuV3Y44wT6HyVDhv/G0/ESwo80sY4KDODBSN3DRYqgvVh5sj6YOse8hTFxcXQah3zOUBEREREVBa3Cnv0er1TprTdYNGqp99/rXoYLBi5c7BQXqwPs+qoD7buIU/B1j1ERERE5CxuFfYUFhbCYKje6ZnzVTpsvCBu1cNgwcgTgoWysD7Mqqs+8lV6zsxFHoFhDxERERE5i1uFPc4Yr2d9fD4UWvNYPQnZagYL8JxgoTSsD7Pqro/f4/NRzNY95OYKCwuh1/PvmIiIiIiqn9uEPQaDodrvkuYpddhk0aqnSbg3gwV4XrBgD+vDzBn1wdY95Amc1fWYiIiIiMhtwh6lUgmdTletx7Rs1dO+ti8WH89msOCBwYI11oeZM+vj9/Ns3UPur7Cw0NlFICIiIqIayG3Cnuq+O5qn1AktC2QS4NQtJYMFDw4WTFgfZs6ujwI1W/eQ+2PLHiIiIiJyBoY9JfjdolWP3gA4on0BgwUzZwcLAOvDkivUB/Bf6x41W/eQ+3JGq1QiIiIiIrcIewwGQ7WGPUqtHtsumVsUOOI6lsGCmSsEC6wPM1eoD9NPX6DWY3cCu8GQe2PrHiIiIiKqbm4R9iiVymqd0eRwYjGKNI6b4p3BgpkrBAusDzNXqY+pXcKE5T+uFMJgcNz7kcjRGPYQERERUXVzi7Cnuk+Ud1xxXEsCBgtmrhIssD6MXKk+hrcIRvNIbwDA9VwNrmSrq/5gRNWEYQ8RERERVTeGPVaS8zU4m65yyL4ZLJi5UrDA+nDN+hjYJFB4zpEBLJGjcdweIiIiIqpuLh/2VPd4PTuvOuaiksGCmSsGCyVhfZhVd330qh8AXy/j7+XP60VQajlQM7kvtu4hIiIiourk8mFPdY7Xo9UbsMsBYQ+DBTNXDRbsYX2YOaM+/OVS3FU/AABQrDHg0I3iqj84UTVh2EOu6plnnoFEIsGbb77p7KKQi3n88cfRtm1btG3bFsnJyeV6zcKFC4XXtGvXDr/++quDS1k+69evF8q1fv16ZxfH5Zh+N7Nnz3Z2UcjFpKWlYc6cOejYsSOCgoIQGBiIli1b4vnnn8f58+edXTwqg8uHPdV5gnwiWYFcZdUGSwwWzFw5WLDG+jBzZn0MsOzK5aBWd0TVgWEPuaI9e/bg66+/dnYxyEP88MMP+Oabb4Tl1157DSNHjnRiiYjoduzcuROtWrXCe++9h3/++QeFhYUoKirChQsXMH/+fHTo0AHvv/++s4tJpSj9Ks8FVOcJ8h9VPC4IgwWzmCAvbHiqO6LCQ8vctk0bYMpgYMGey/hsxyW729zdLAoPd66HjnGhiAr0gUKjw42sYuy+kIblh28gT6GxeY1lfUgkEkRGRiIkJATe3t4wGAxQKpXIzs5GQkpWmfUxY2BzPN2nCQDgWEIWRn17tHy/CLhOfbh60AMAzSO9ERPkhVsFWpxLV+Fmngb1QuRVXxg3MW3aNBw+fFhY/v7779G1a9cyX3fw4EFs2LAB//77L7KysuDr64vY2FjcfffdGDNmDEJCQsp1/NzcXKxevRp//vknkpKSoFQqERERgQ4dOmDEiBG48847y9zHmTNnsHTpUpw6dQqFhYWIjo5Gr1698MQTT6BWrVplHn/gwIEoLja28vruu+/QrVu3cpXd2Uzj9shkMmcXhQgAcPLkSTzwwAPVOtspea41a9bg888/F5ZnzpyJRx991IklIqLb8e+//+K+++6DUqkEAAwdOhQDBw5EcHAw/vnnH3zzzTdQKBSYPXs2goODMX36dCeXmOxx+bBHoVBUy3Eyi7U4eavqjsWgx8wULIQElv67KA9vmRRfjOqAoe3qiNb7yGUI9fdG+9hQTLijAf63+hQOX80SnrcOeho2bAh/f3F5AgICEBAQgKOpetwqKLm5coifHI/dUV9Y/nLP5XKX35Xqw9WDHgDIVuhQqDZfiOy4WohJncJKeYXnOnr0qCjoKQ+1Wo2ZM2di586dNuvPnTuHc+fOYfXq1fj444/Ro0ePUvd1+PBhvPrqq8jNzRWtT0lJQUpKCrZt24bBgwfjvffeg1xuP5Dbvn07Zs2aBa3W/HmXnJyMNWvWYOfOnfj+++/RuHHjEsuwYsUKIejp2LGj2wQ9JgqFAoGBgWVvSORg27Ztw5gxY5Cfn+/sopAH2LhxI9577z1h+ZVXXsHYsWOdWCIiul3/+9//hKDnq6++wpNPPik8N2HCBDz99NPo1q0bcnNzMXv2bIwfPx7BwcHOKi6VwKW7cWk0GtFFgSPtSSiCvoouahn0mJmChahAb3h7e9/2/r4c3dEm6LEWEeiD7yZ0Rdu6xtYK1vURHR0tCnq0Wq3ozubIrvXRp3l0ifuf1KshgnyNF7N/38jBoStZJW5ryZXqwx2CHtP7I19lrps9CYXQVtUb1Y2kpqZWqh/9jBkzbIIeazk5Ofjf//6Hc+fOlbjNmTNn8Oyzz9oEPda2bduGV1991e5zmZmZePPNN4XPdKlUioiICOH57OzsUn/G/Px8rF69WlieNm1aqWVxRdV184KoJCqVCm+88QaGDRtW5vuZqDx27dqF119/HQaD8bv5xRdfxPjx451cKiK6HefPn8eBAwcAAAMGDBAFPSZNmzbFjBkzABjP0bZt21atZaTycemwp7pOjPUGQ5VN7cygx8wyWPDz8xMfW6+HQqGAQqFARl4RztzMxWmrf2l5StFrBrWpjUFtaovW6fQGXM0oRG6xWrTez1uG9x9oCy+pbX2Eh4cLj4uKinDx4kUc+zce+RZdvyxb7lgK8vHC43c2EJbL26rH1eqjNK4U9Fi/P3KVehy/WbMumBMSEjBx4kSkp6dX6HU7d+7E7t27ReukUikaNGhgc+dFqVTirbfestudQ6fT4e2334ZKpRKtDw4ORoMGDSCVir9G7B0XADZt2iTqlvvll19i3759mDhxorDu3LlzOHv2rN2fZ+XKlSgsNH5Ot2nTBj179rS7nStj2EPOtGvXLrRs2RJvv/029Ho9AgIC8OKLLzq7WOTGDhw4gBkzZkCn0wEAnnvuOTz++ONOLhUR3a7s7Gz07dsXtWrVwiOPPFLidu3btxce37hxozqKRhXk0t24quvE+EyaEqmFtx+6MOgxsw4WfH19Rc8rFApcu3atQsHCc/c2FS3nKzUYu+QYziTnwVsmxbsPtMEjXWKF59vWC8FXDzdDHW/zRaqvr69ozIy8vDxkFmkwa2caXpOGYVj7GABAl/r2uwpN7NkAwX7GVj1nbuZh38WMMsvtivVRElcOekx2XCnEnXG33yXQ1RkMBqxbtw4fffRRpT4Lv/rqK9FyYGAgli5ditatW0OtVuOdd94RzUgSHx+PvXv34t577xW9bu/evbhw4YJo3YgRIzB37lx4e3vj7NmzmDp1KgoKCoTnFy9ebLOfv//+W3gcHh6Ou+++GwDwwAMPYNmyZaLt2rRpI3ptYWEhfvrpJ2HZHVv1AAx7yLlWrlyJa9euAQC6dOmC5cuXIz09XTTOClF5/fXXX3jxxReh0RhvlD3zzDOYMmVKuV577tw5/Prrrzh+/DgyMjLg5eWFunXronfv3hg7diwiIyNF22s0GvTt2xe5ubmIiIjA7t27Sx3/bNGiRcLA42vXrkWzZs1stlEoFFi2bBm2b9+O5ORkBAQEoFWrVhgxYgQGDhxY5s+QkJCAn3/+GcePH8etW7cAAFFRUejatStGjhyJ1q1bl7mPQ4cOYceOHTh16hQyMzOhUCgQFBSEmJgY3HHHHRgzZgyioqJsXrd+/XrMnTsXgPEGy6VLl7BgwQIkJCQIMyW9+eabqF3bfIP03LlzWLlyJY4fP47s7GyEh4eje/fumDRpEpo0aVJmWalm6dWrl90bd9Zu3rwpPLb8eyPX4dIte0z9BB3twPXbn9KZQY+ZvWDBOuxRqVQVChYaRwWiZR1xa4Ql+xNwJjkPAKDW6fHmxnPIV4oHZu7aSPwlad2VLKtAIdTHzVzzhViwnxzBvuJgJMBbhkk9GwrLC8rRqsdV68Medwh6AODvFAUKVbqqLqLLMBgMOHz4MMaPH48333yzUgFBQkICLl8W/31OmDBBOPn09vbGrFmzbMaP2b59u82+rNcFBARg1qxZwnupTZs2Nk32L126hISEBNE6y2l769atKzyuU0fcLTMlJcWmDKtWrRLGFmnRogXuuecem23cgUajEe6AEzlDVFQUFi1ahKNHj6JVq1bOLg65qdOnT4vG83jqqafsdvOwptfr8dFHH2H06NFYu3atMNB/YWEhLl68iKVLl2LYsGE2F5lyuRyDBg0CAGRlZeHYsWOlHmfr1q0AgObNm9sNerKzs/Hoo49i8eLFSEhIgEqlQnZ2Ng4ePIiXX34ZTz75ZInfvQaDAYsWLcIDDzyA1atX4+rVq0JL9cTERKxduxajR4/G+++/X+LnfV5eHh5//HE8+eSTWLduHa5du4aCggJotVrk5OTg3LlzWLp0KYYOHYojR46U+rMeOHAA//vf/3DhwgWo1WpkZ2fj4sWLopDop59+wujRo7F582akp6dDq9UiPT0dmzZtwqOPPlpmd28ie7Kzs/HZZ58BAPz9/TFkyBAnl4jsqfEtewwGw20PzMygx6ykYMG6G9eF1IIKBQt9Wtje2dh2NlW0XKzWYf+lDAxrFyOsCwoKEm0jsfrdfPNXtlAfKq24C4u/txfylea6Gn9HA4QFGC9w41PyseN8WqllduX6sOYuQQ8A6A3AP6lK9KofUJXFdBl79+7Fc889Z7Pez8+v3J+Jpn7Wlvr37y9a9vf3x5133okdO3YI6w4ePAiDwSC8TwwGAw4ePCh6Xc+ePW0GN+/fvz8WLVpkU4ZGjRoJy5bhvWXo6uPjI3qdaQBmy+Uff/xRWJ46darNz+ZOOEgzOcv06dPx1Vdf2XwfE1XExYsX8dRTTwndcp944gk8/fTT5Xrt22+/jbVr1wIAwsLCMGLECLRo0QIajQZ///230N33xRdfxIIFC3DXXXcJr73vvvvw888/AzCOD1fS7I+nT59GYmIiAGDYsGF2t1m4cCE0Gg3q1q2Lhx9+GPXq1UNCQgLWrFmD7OxsHDp0CDNnzsT8+fNtXvvFF1/ghx9+AGAMoYYNG4bOnTtDJpPh7NmzWLduHRQKBVavXo3CwkK701I/++yzQmvXRo0aYdiwYahTpw40Gg2uX7+O9evXIzs7GwqFArNmzcL27dttbpqafPTRR5DL5RgzZgyaNWuG+Ph4BAYGCi2ffvvtN3z44YdCeR988EF07NgRSqUSu3btwsGDBzFz5ky7+yayplQqcePGDWzYsAHz588XWrV9/vnnNi3yyDW4bNhTXYMz38jTIKO48ndaGfSYlRQsSCQSmwu6jfF5+N+9TdE6JgSh/nKk56twJCELG/9NRr7C9nfUorY4tFFpdbiaYTvO0oWUfFHYI5PJIJfLhWbGpgEETQrV5mUfL3FDt2K1uRx+chkm9za36lm454rNsS25cn1Yc6egx+REssJjwx7rv1EAGDRoELp06YJ33323XPu4dOmSaFkul6Nhw4Y227Vo0UIU9hQWFiIlJQUxMcb30K1bt0Tj7ACwe5e0YcOG8Pb2hlptHjvLumWR5Ymq5XbWYwFZB0k///yzMJBskyZN0K9fP5vjuxOGPeQsXbp0cXYRyM1du3YNU6dOFVpaRkZGlqtFD2C8kWEKetq3b4+FCxciNDRUeP7+++/HmDFjMHXqVGRnZ2Pu3LnYtm2b8J3Qtm1bNGzYENeuXcPu3buFrsTWtmzZAsA4Rl1JLQ00Gg26dOmCRYsWib5zHnnkETz++OO4fv069uzZg/3794sCp1OnTglBT3h4OL755hu0aNFCeH7YsGEYN24cpk2bhsTERGzatAm9evUSlWPfvn1C0NOnTx/MmzfPZuy7qVOnYty4cbhy5YrQksnU9dmaSqXCJ598IrR8sgy48vLyMG/ePADirtwmDz30EFatWoUPPvjA7r6JLJ08edLme6R27dqYP39+qeP6kHO5bDeu6hrb4GRy5Y/DoMestGDB19fXpkXNhw+1w/P9mqF/q1ro2iAcQ9vVwbsj2uDPl/vgvvYxNvtoGi0OezIKVLC+JpZJgC61bad8tgyaLC8yAaBemPkOZ71Q8+N8pUbUqmdsjzhEBhr3cyW9EFvP2nY1MXH1+rDkjkEPAJy8pYTeTijiacLDw/H+++/jk08+sQlMS3P16lXRclRUlM3JJADUqlWr1Nda76ek10ilUptxBay7cVl217Ls0mXdbcuyz7dSqcTy5cuF5SeeeMLms8TdVFf3ZCKiqnTr1i088cQTyM7OFtZlZmZiwYIF5Xr9d999B8DYSnXevHmioMekefPmwqDh2dnZ+P3330XPDx8+HABQUFBgtwWrTqcTuh5369YN0dH2Z1YNCgrCJ598YnNzITIyUmgFA0A0AyQALFmyRHj83nvviYIek3r16uHzzz8XWtZYvgaAqMvUK6+8Yve7OSAgAGPGjBGWr1+/bvfnAIC4uDgh6LG2YcMG5OUZhzt47rnn7I4jNGbMGAwYMKDE/ROZJCUl2azLysrCmjVrbG7wketw2bCnuk6IK9uFi0GPWVnBQklNT+0JC/DGl6M7YrzVbFhRQeIL3TyFeGweU300DLUtg5eXed2tnCIUWozrM6JjXchlEkQH+aBXU3Pzw5PXc4THPl5STO1t7o6ycM8Vm6DJxB3qw8Rdgx4AyFHqcC1HU/aGbiomJgbPPfcctm3bJpzcVkRmZqZo2Xr2LRN7LUwsX2u9n9L2Zd1l0vq1HTt2FB5nZ2fjzz//BADRINEA0KlTJ+HxL7/8IlxYNGjQoMQTWnfCQZqJyB29+OKLSEszdl/v16+fEGasWLECf/31V6mvTUtLw7///gvAOPBrad09hgwZIrTY2b9/v+i5YcOGCYG/aVweS0ePHhW+M0r77hw6dGiJZWjdujXatWsn7M/U+lSlUgljBTVt2hS9evUqcf/NmzcXnr9y5YrQrQwA5syZg7Vr1+Kbb75BbGxsSbsQjW1X2jWR5XerNVMg5uPjg/vuu6/E7caNG1fic0QmUVFRWLBgAdasWYNPP/0U7du3h0ajwbp169C1a1fRRBzkOly2G1d1nBAXa/Q4n6Eqe0MrDHrMyhMsVGZ8gLnDWuFsch7+TswFAAT4iPevUJu73lnWh72po013TUz1MVkVhMm9jOFNlwbhOP5aP/jKZfDzNs/s8ONR8/SBo7vFITrYGFhdzyzCxn+TYY+71Afg3kGPyclbCjQOt23C7e7uuOMObNu2ze7dvvKyHvempMDV3nrL11rvpyL7sn7tfffdh2+//Vb4bH/22WcRHh4uCoVat26Ntm3bAjCeWFvO0jVlypTb+p24CrVaDZ1OV+pMMkRErsbUnXbUqFGYM2cOPv/8c/zwww/Q6/WYPXs21q5daxP6m5w5c0Z4rNPpypzlJzIyErdu3cL58+dF6+vUqYOuXbvi+PHj2L9/P4qLi0Wtc0xduPz8/Ert8tu1a9dSj9+xY0ecPn0aWq0W8fHx6NChgzAAMgB079691NebtjHd1Dhz5gzi4uKEsjVr1sxul2idTocbN27g7Nmzoi7W9s5tTex10TY5ffo0AGP3a+tWTJbatm1r0xWbyFrPnj3Rs2dPYfmFF17AU089hW+//RZ5eXkYO3Yszp49y/MbF1Ojw55/U5XQlvz5aReDHrPyBgtaqfiCPF+pwZe7L2PL6RRkFarRok4QZg9tie4NI4Rt5DIpXh3UAqO+PQrAOGaOJZ3emFKUpz6kUqmoPj7bcQld6oejfWwoAAiDLpssP3wdey6kAwC8ZVJMu9vcqmfRvivQ2wlI3Kk+PCHoAYzj9jzSJqTSr3dVpZ2QlZf152dJX7z21lu+1t7nsGVLOUvWQYx12BMdHY3XX38dc+bMgU6ng16vFwU94eHheO+994TltWvXIiMjA4DxDufQoUPtHtcdKZVKBAR45phTROS5HnzwQcyePRuAcar1ffv24dq1a0hJScF7770n6gJlydQiCAD27NmDPXv2lOt4eXl5NuH48OHDcfz4cSiVSuzevVtowaNQKIQQqU+fPqV+l1q2mrHHstux6XvKsvtavXr1yiy75TZZWVk2z2s0Ghw4cAD//PMPrl27hsTERNy8edNu4GJvLD+TkgI2hUIhfA+XNSW2l5cXYmJiSu0uRmRNKpVi8eLFOHr0KE6fPo0LFy5gx44dGDx4sLOLRhZc8japXq+vlsGZT1RwvB4GPWYVCRZe/PUs3tx4DssPX8fO82l4YNFhLD1wDSl5Sqh1epy+mYfHlh7HpbQC0Wu7N4pAXLjxdy2T2v6s5a2PYo1eVB/Fah1GfXsEn/xxERdS86HU6FCk0uLE9Ww89/MpvLHxnPDaR7rUQ50QY8ukmznF+P1v21Y97lYfnhD0AMCFTJVHT8F+O0q7C1gRVT1N+LBhw7B8+XL07dsXYWFh8PLyQq1atfDwww9jzZo1aNy4MQDjSbBpEEwAmDx5cokhkzuyHpSaiMjV3XfffXjjjTeEblQ+Pj549913hSBmy5Ytwng51qwH+i8vg8Fgc+NgwIABQotxy65c+/btE7YtaRYuk7KGF7BskW76vLb8GcrTYt3yGNY3Tvbv34/Bgwfjueeeww8//IB9+/YhISEBarUaEokEzZo1K/cFs71BqgHjuEYm5RnzrypuNFHNI5PJMHnyZGH50KFDTiwN2eOSZ8/VcSJc0SnXGfSYVSZYOHjV9q6GJbVOjx8OXcMHD7YTre/eMByJ2cXQ6PSQSc13dmRSid36sDd46/rzeTb1odTosWjvFSzaW/KsWl5SCZ68p7Gw/PW+q9D+16xHKgHGdq+PST3jEBduvEOvUqmQm5sruvsDuGZ9VDVnvD/0BuBUqhK9PXRWrtshl8tFn6MlhT/2whzLk1i53HbA85ICIOv1JZ04tm/f3u50tpZ+//13pKamAjAOCD1ixAjhuYSEBCxZsgTHjh1DTk4OwsLC0L17d0ydOrXU5uyuhGEPEbmbp59+2qYFZ7t27TB+/HghnH/nnXfQsWNHm4H8LYOPuXPn3tbMPf7+/ujbty+2bNmCo0ePIi8vDyEhIULwExERUeK07CZlfQZbBkymljOW343l6X1guQ/Ln//QoUN49tlnhe/Mhg0bonPnzmjWrBmaNGmC5s2bIzg4GEePHsW2bdvKPE5JLMfXK884qOzCRZXVvHlz4XF6eroTS0L2uGTLnur4wLmRp0FmOadcZ9Bj5shg4fTNPJt1dUKNX5AFSvFgvA3CfOzWh72wJyW/cn9PD3euh3phxmOk5inxy4mb/x0D+OaxLnhnRBs0jAqGTCaDTCaDv78/YmJihH7ZgHvXR3k58/1xO7PpeTLrgZdLOtGzd8JqGdLYax5e0kmy9b4qe5dQo9Hg+++/F5YnTZokhE5//fUXHn30UWzevBkZGRnQarXIyMjA5s2bMWrUqDIHCXUVPKkmIk8xffp0NGpk7O6en5+POXPm2HQ7Cg8PFx6buufeDtNgw1qtFvv374dSqcTRo8Zu/4MHDy5zzJCyynDz5k3hsSm4shzQ2fL5klgOymwZfn344YfQ6XSQSCR49913sXHjRrzxxhsYPXo0unbtKoQ0li1zKsPX11f4Di9PeauiXshzLF++HCNHjkSnTp2E8bpKYnmOWVK3QnIelwx7quOuZ3kvEhn0mDk6WChQ2v7u/L2Nx8osFF8cBfnaL4O9L/j0gkoMwi2V4Ol7mgjL3+y/CrXO2Dpiwh0N0L+V+Yu7qKhI1Lw3ODgY4eHhbl8f5eHs90dNmYK9oiIiIkTLhYWFdrezdzJpOYW69X5Keo29Y1hPxV5emzdvFqZmj4yMxEMPPQTA+L0wc+ZMIVQKCgpC//79hRMLhUKBmTNnukWQwpY9ROQpvL298c477wjnX0ePHsVPP/0k2sY08D6AMkN5jUaDl19+Ge+9957N1OcmPXr0EKZV//PPP3Hs2DHhgrOsLlyAeMBoe0xl9PPzQ5MmxnPBFi1aCN2JTbNylcZyG9NgzNevXxfGxenSpQvuv//+El9/4cIF4XFpY/aUxjRT15UrV0q9YE9ISBCmaCcCjO+R3377DadOnSpzQHXLv/UWLVo4umhUQTU37ClHFy5nX8iaeErQ4+MlRVy4P7zsjL8D2A9w8v+bYj0xW9xn2173kpLWX06r+N2RBzrWRVyEsd4zCpRYdcx8h2Za7wbC4+LiYly7dg3Xrl0TNdkNDw93+fq4Xa7w/vD0Kdgry3rwSHtTqAPiQTNNTOPm2NsPYP/un16vt2m6a7rTWxE6nQ5LliwRlidOnCiMNbB3717RMT788EN8/vnn+Pjjj4V16enp5R7405k0Gk2lT96JiFyNqTuXybx583D16lVhuX79+sJ3wsmTJ0sNWzZv3ow//vgDP//8M44cOWJ3G6lUKgzaf+jQIeFitFGjRmjdunWZ5d24cWOJXbGOHDmCS5cuATAO9GwKsXx8fITuYZcvX8bBgwdL3P+FCxeEssfGxgo/u2XgUlrr14KCAqxfv15Yruw4pvfee6/w+lWrVpW43Zo1ayq1f/JcgwYNEh4vXry4xO2ys7OxdOlSAMZrME+aTMNTuGTY4+g7s0pt2VOuu8KFLOD+QU+/ltHY9lxvnJrbHxffHYz9M/qgRyPb1gIA0DrGdmali/8FNRdS8kXrpVKp3UHppHLxIHT5Sg1u5ZXdV1m0DwnwtMVYPUsOXIPqv2nbRrQKRZ0w8xgxlq0ZLB/7+vrir1uO+Ttm0CN2KoVduaxZ9p8GjK1ebty4YbPdxYsXRcuBgYGiWUgaNWpkE6BavwYw3hW0Phk13Q2tiK1btyIpKQmAMTC1HNfh5MmTwmMvLy/ccccdAIzT21oO3nzq1KkKH7e6GQwGt2iBRERUXpbduUwtMTUa882YSZMmCY9ffvllu99JFy5cEAX4lgGSNdMsXIWFhdi0aROA8rXqAYCUlBS88cYbovIBxq5Xc+bMAWBsKW59/IkTJwqP58yZY/f78NatW3jppZeEsfKefPJJ4TnLWcD++usvUVcvk5ycHDz//POimxuVvQk+ZMgQ4ZhLly7Fvn37bLbZuXMnwx6y0bdvX7Rv3x6AcQa9Tz/91Gab/Px8PPjgg8JNwKlTpyImJqZay0llc8kBmh19EnwjV1PqlOuuciHr7kEPAGQXqdGyTrBo3bge9XHwirilgUQCjOkWK1pXrNbieEI2ZBKgSZDt+ErBwcGiFgs5Sj0aBojHKtl7oeIDhQ1vH4NGUYFC+VceNZ6Q9GscgGfuiBZta3miYH3SUDfUD3mKqm11wqDH1pUsXjRb69q1K7766ivRup07d2LKlCnCcnFxMQ4fPizapnfv3qJluVyO9u3b48SJE8K6gwcPQqFQiAar3LVrl00Z7r777gqVWa/X49tvvxWWH3vsMdExTAM2A0BoaKgQQsnlcoSEhAhT26akpFTouM6iVqvLNUMKEZE7MHXnGj9+PHQ6HS5cuICFCxfihRdeAADcf//92LdvH3bt2oVbt27h4Ycfxv3334/27dtDq9Xi9OnT2LBhg3AuNXLkSHTp0qXE4zVt2hQtW7ZEfHw8tFotJBJJuVsVhIeHY9u2bUhISMCIESMQERGB+Ph4/PLLL0K3/ClTpti0EuratSvGjx+PFStWICsrC6NHj8bw4cPRuXNnyGQynD17FuvWrRNaeg8cOFAYXwgwdm++4447cOTIERQXF2PMmDF45JFH0LhxYygUCsTHx2Pbtm023aVL6opdFl9fX7z++ut45plnoNFo8Oyzz2Lw4MHo1asXDAYD9u/fjx07dsDLywv+/v63PU4QeQ6pVIrvv/8evXv3RnFxMV555RXs3LkTDz30EEJCQnDu3DksXbpUOOfq2LGjKKgl1+FyYY9Wq63y6X6tJWSXfHHoKheynhD0AMDfiblIzCoWukQBwKA2tfHakJb4bMdFqLR6+HvL8Mbw1ugQFyZ67e9/J6NYrcWsu6JQP0AHjUYjamUQGRmJwsJCKJVKZCt0KPCORICPuKybT1fswk8iAab3MbdI+O7gNRSrdUJ9WI8JZNkVw3rsGH/v0gcIrCgGPWZ9G/nj4A0F1DoDEnIY9ljr1KkToqOjRXcGly1bhl69eqFFixZQq9V4//33babDtWy2azJ48GBR2JOfn49PP/0UM2fOhFwux7lz57B8+XLRa1q0aIEGDRpUqMx//PGHMJZBcHAwRo8eLXressm9dWsjy2XraXpdlUql4kCGRORR2rVrhwkTJgiD7C9btgx33XUXOnfuDAD4+OOP8dZbb2HDhg1QKpVYs2aN3VYlDz30EF577bUyjzd8+HDEx8cDMH7vlbdVweuvv44PP/wQFy9exEcffSR6TiKRYOLEiZg+fbrd17788svw8fHBd999B41Gg3Xr1mHdunU22z322GN48cUXbda/+eabePzxx3Hr1i3k5eWJui6bBAcH45133sEbb7yB3NxcoVtZZdx555344osv8Morr0CpVGLr1q2iKetlMhnmzp2LFStWMOwhkU6dOmHr1q145JFHkJ6ejh07dmDHjh022w0aNAirV6+u9MQc5FguF/ZUx3g9JV0cusqFrKcEPSbzdl/C5490EK2belcjPNajPhKzi1EvzM8mpMkuUmPerkui+sjIyBB9kXt5eRnvhihViIMMwX7iC8DTN3OxK952TJLSDGlTB01rGS/A8hQaLD98XVQf1lNYm6Yh1RsM2H9DgbEWQ5wUq6sutGTQY2aqj6S8VFzOUiOlQItijR7+cpfsleoUMpkMkyZNwocffiisy8vLw6hRoxAXF4fs7Gzk54u7RrZq1Qr33HOPzb7uu+8+fPPNN6Lg6JdffsEff/yBsLAwJCYm2rwvnnrqqQqV12AwiFr1jBs3DgEBAaJtLFv5WM8uZrnsLicb7MZFRJ7omWeewb59+5CQkAC9Xo/Zs2fjt99+Q2BgIORyOd599108/PDDWLduHU6cOIHMzEzodDpERUWhQ4cOePjhh0tt0WPJcuBnU7eu8qhbty5+/fVXfPvtt9izZw/S09MREhKCzp07Y9y4cejQoUOJr5VIJHj22WcxZMgQrFmzBseOHUNqaiqkUinq1KmDzp07Y+TIkTbdqU1iYmLwyy+/YPny5di3bx9u3rwJjUaD4OBgNGjQAL1798ZDDz2EsLAwbNmyBTt27EB8fDySkpIQGxtrd59lueeee7B+/XosW7YMBw8eRGpqKoKDg9G+fXtMmjQJHTp0wIoVKyq1b/Jsd999Ny5cuIBFixZh48aNuHjxIpRKJaKjo3HnnXdiwoQJGDJkiLOLSaVwubCnOk6A7YU9rnYh6ylBDwCs+zsZPRtH4qHO4sFe/bxlaF7b9s62Qq3Dkz+ewLTOIaL6yM7ORmBgoDAtJWD80vX387W7j9d+P4OKjoE6va+5Vc+yQ9fQo56PqD6su2p5e3sL9dG9RZzoueTcqhlLhkGPmeX7o3GYNy5nqWEAcCNXjZZRtn8HNdno0aNx+PBh7N+/X1in1+uF1jOWTE29TeGl9XMffvghnnrqKVEYn5eXZ3f2jgEDBqBv374VKuuuXbtw5coVAMZxg8aOHWuzjeVYQrm5uSgqKkJAQAAKCwtF5bDczpVxRi5yBffccw8HC6cS/fDDDxV+jbe3NzZs2FDqNh06dCg1UCkv08DMPj4+GDBgQKnbjhgxAiNGjBCtmzFjBmbMmFGpYzdp0gSzZ8+u1GtDQkLw7LPP4tlnny11u88++8zuens/S1nq1q1banl///33Cu2Pao6wsDDMmTNHGM+K3IvL3Qp3dNij0xtw3Wr2Hle8kC2JuwU9Jq/89i8W770Cnb70F9zIKsKE749hQH0vu/WRlJRU6vSRgLFV0OTlf+Fscn6p21kb2LqWML5QgVKDhFvpNvWh0+lErQiCg4Ox5O88HLupwsBWtYX1l9MKqmS8HgY9Ztbvj0bh5gG6E7I5I5c1qVSKL774oswxDEJDQ7FgwYJSZzDp2rUrFi5ciMjIyFL3NXDgQFFrovKwbtUzevRoUaBr0qlTJ9FrTM3mN2zYILpYNU016+rYsoeIqPI0Gg22bNkCAOjXrx+7xRIR2eFyLXusW05UtZQCLVQWV8SueiFrj7sGPQCgNwAf/3ERv568iTHd43BHowjEhfvDVy5DVpEKV9OLsOXMLWz65xaevyO8xPowGAy4efMmbqRkIlXrj9b1QhEV6AOlVo8bWUXYHZ+OZYevVypomd6nqfD4wIVbmNwxxG59ZGdnC93JvL298cGjPWAwGBDka+5G9uNR21kmKopBj5m990fDMIuwh+P22OXt7Y0PP/wQDz74INatW4dTp04hMzMTPj4+iI2NxT333IMxY8YgJMR2JjxrPXr0wMaNG7FmzRrs2bMHiYmJUCgUCA8PR/v27fHAAw+gZ8+eFS7jvn37cOHCBQDGLlglzb7Sp08f0ThEH3/8Mb7//nvRIO3R0dEVblXkLJWdSpeIqKbT6/X4/PPPhVmARo0a5eQSERG5JpcLexx9Amx5USiB617IWnPnoMfStcwivLcl3u5zFQsWrlZpffRtEY229YwXvCqNDvW9i2DQ268P6+5kgVbjDe08n3bbYQ+DHrOS3h8NQuWQADCgZoQ9lWm2bdKtWzd069bttssQFBSEKVOmiGb1ul3ffPON8HjUqFEIDQ21u52Pjw8+/PBDPPPMM8JgzZZBj5+fHz788EN4e3vbfb2rMRgM0Gq1omnjiYjIPoPBgOHDhyMsLAzJyclC0NOjRw+3adFJRFTdXO4sszrDnkfaBLvshawlTwl6SuPsYOFZi7F68vNyYLAacNaS3mDAS7/8jVqRkRjZuR6a1jJO0341vQi/nkzCT8cSKzxWkCXWh1lp7w8/uRQxQV5ILtDiRq4GOr0BMmnJ7yNyPQcOHMC5c+cAGMcGKqlVj0nXrl3x888/Y8mSJTh27BhycnIQEhKC7t27Y9q0aWjUqFF1FLvKMOwhIiofiUQCnU6Hf/75R1gXHh6O119/3XmFIiJycS53lunoblyW064Pblp6/14GPWaeHiyMWHy44vVxpQgrq6C7liXWh1l56qNhmDeSC7RQ6wy4ma9B/VD3aNVBRr1798aZM2cq9JpGjRrhgw8+cFCJqpdGo4GvLwcWJyIqj549e2Lz5s2QSqXo0qULXnzxxUrPUEVEVBO4VNhjMBig01XddNX2mFr2BPtIEeEvK3E7V7iQZdBjxvowY30Y6Q0GpBSaw+GEHDXDHnIrHLeHiKj8OCMQEVHFuNRsXI5u1ZOj0CFXaeye0zDMG5ISLiRd5UKWwYIR68OM9WFkqo+rFrNwXeOMXORmGPYQERERkaO4VNhTneP1NAqz3wLAlS5kGSywPiyxPoxKqo+aMEgzeRZH3+AgIiIiopqrRoU9ibnmE+sGYXKb5135QraqMFgwY30YeUp9JObxwpncC1v2EBEREZGjuFTYUx3duEyiA8QX165+IVsVGCyYsT6MPKk+cpU66PQO+CUROQjDHiIiIiJyFJcKexx94pujNIc9Yb7mwZnd4UL2djFYMGN9GHlafegNQIFa74giEjkEu3ERERERkaPUrLDHomVPmJ8x7HGXC9nbwWDBjPVh5Kn1YfkeJ3J1bNlDRERERI7iUmGPXu/Yu/Kmlj3eMgn85RK3u5CtDAYLZqwPI0+uD4Y95E4MBgMMBnY9JCIiIqKqV/oVZzVzeNjz34VgmK8U2Qqd213IVpSjgoVPR7bDw51jb7t858+fF+rcHYMFex7uXA+fjmwvWvfot0dwNCFbVB9t2rQRbZOTk4Pk5GQADHpMKlMfll01K2rx4sX46quvROveeecdjBgxotTXbd++Ha+++qrN51dQUBC+++47tGzZstJlciR7P+/27dtRt25dJ5XIvVX296nX6yGTyUrdhoiIiIioompMyx6t3oAClXH/gd5St7yQrQhXaEFSXu4aLFSEK9SHpwc9QPW37Dl8+DBee+01m8+ugIAAfP311y4b9JDrcPRNDiIiIiKqmVyqZY9O57gLtTylDqbr5+QCLZRax6QbDBYqxp2DhfKK8JPhKQY9ABxfH9UZ9pw9exYvvPCCzSC7fn5+WLRoEdq1a1dtZSH3xbCHiIiIiBzBpcIeR570Wl4EMuip+mDhakYhilTGgEACoHaQHIHepTccc/dgwZ7sIjVO38wVluUyCSZ1DIEPxIGAQqEQLSdkFjHowe3XR+5tdOOqiGvXruHpp59GcXGxaL23tzfmz5+Pzp07V0s5yP0x7CEiIiIiR6g5YY/SsSfUNTnoAYDZv5/B0YRsUbCQVsr2nhAs2LPnQjr2XEgHUHp9XL16VXjMFj1GVVEf1dGyJzU1FdOmTUNOTo5ovZeXF7744gvccccdDi8DeQ5HtmglIiIiopqrxozZ48iLwJoe9JjUtGChNKwPs+qsD0eHunl5eXjyySeRkpIiWi+TyfDxxx/jrrvucujxyfOwZQ8REREROUKNadnjqO4dDBaMpLi9YOHnqT3Qo1GEsLxgz2V8tuMSAn28MP6O+hjarg7iwv2h0xuQkFGEX08m4ee/kmA5a/F97WPw1N0N0DQ6CBKJBBqNBgUFBcjKyoJWaz5eafXRt0U0hrWrgw6xoagT4geJBMgqUuNSagH2XkzH2pM3UaQu+W/J3mxc165dQ1GR+Fim2bjatAGmDAZ+O5mEl389XervriJqYtADODbUVSgUePrpp0WtsgBAKpXi3XffRf/+/cu1nytXruC3337D0aNHkZqaCp1Oh4iICLRq1Qr33nsvBg0aZDM7k0ajwT333IP8/HxhXXR0NHbt2gVJCb/b48ePY/LkyaJ1zz77LJ544okyy7ht2zasXbsWFy5cgFqtRq1atdCjRw+MGTMGDRs2LNfPqVAosGXLFuzbtw/x8fHIycmBXC5HREQE2rVrh759+6Jfv36QSsu+56BWq7F582bs3bsXly9fRnZ2NlQqFXx8fBAeHo5GjRrhrrvuwgMPPAAfHx+7+2jbtq1oeeHChejQoQPmz5+PPXv2ID8/H2FhYWjZsiXeeOMNREVFibb/448/sHnzZpw7dw65ubmIjIzEHXfcgfHjx6Nx48bl+p3Yw7CHiIiIiBzBZcKe6pp2vSox6DEb2z4U9QNK/x1XNFhoXy8Ei8Z2Qr0wcWDRqb43OtUPw6DWtfHEipPw9ZZi4ehOuKuZ+OJMJpPB19cXYWFhuHHjBhQKRYn10TomGB8/3A6tY0JsylE31A91Q/3Qp0U0nru3Kd7dEo/fTyXbLXOor/Mby9XUoAcACtV6aHQGyGUlH7MyNBoNXnjhBZw+LQ7kJBIJ3njjDQwbNqzMfej1esybNw8rVqyw6bqTnJyM5ORk7Ny5E0uXLsWnn34qChDkcjkGDx6MNWvWCOvS09Px77//okOHDnaPt3PnTpuyDh06tNQyKpVKPPPMM9i/f79o/fXr13H9+nX89ttveP755zFhwoRS97N9+3Z88MEHyM7OFq3XaDQoLi5GUlIStmzZgiZNmuDdd99F69atS9zX9evXMX36dNy4ccPmOYVCIfzuDhw4gFWrVmHevHlo1KhRqeUDgPz8fEycOBFXrlwR1qWnp8NgMCAiwhw85+Xl4YUXXsBff/0len1KSgrWrVuHzZs3Y9asWWUeryQMe4iIiIjIEZx/ZfofR49bkK+q2v0z6BFrFe1b6vMVDRZa1gnGj5O72wQ9lu5uHo3Xh7fCDxO72QQ9lry8vBAbGwsDYLc+7moaid+evNNu0GMtItAHX4zqgBf7N7N5LibICw+3LnsfR5OKy9ymsmpy0GNS1e91g8GAOXPm4NChQzbPzZw5Ew8++GC59jNr1iz88MMPZX7WXblyBePHj8fFixdF64cPH26zrXWgY1nmPXv2iNZ17NgRMTExpR77lVdesQl6LGm1Wnz66adYvnx5idt8/fXXeOWVV2yCHnuuXLmCiRMn4s8//7T7fH5+PqZNm2Y36LHn2rVrmD59OpRKZZnbfvHFF6Kgx2TgwIFCayOVSoUpU6bYBD2W1Go13n77bezatatcZbTGsIeIiIiIHMFlwh6DwbHzf2ur8HyaQY+d8sTEoHHjxnb/1W/YCNGxDfH1hO7YOL0nNk7viYaRAaXur1/LWgj2kwMAcorUuJhaAKXG9iJ5XI/66Fw/DIDxb0ilUtm9mPb29sapHLlNfdQL88OisZ3g5y2zec3NnGJcTC2Ays5xn723KUZ2rmf++f+rj7JmIDPVhyMw6DHSVfG180cffYStW7farG/ZsiXGjBlTrn38/PPPdvcRHByMBg0aQC6Xi9bn5+dj5syZUKvVwrr27dujQYMGou1KChhOnz6N9PR00bqyWvUAwOXLlwEYW8U1atQIdevWtbvdvHnzhG0t7dy5E4sWLbJZL5PJ0LBhQ8TFxdl0O1MqlXjllVdw6dIlm9ctXboUt27dEq3z8vJC/fr10axZMwQHB9u8JikpyW4wZy0jI0PYX4MGDRAQYPxMGjx4sLDN4sWLceHCBZvXent7o0mTJkJXL4PBYPf3UR4Me4iIiIjIEVymG5ejwx5dFe3f2ReygOsFPQBKHCfDpKVVtuMntw1XrKm1eryx8SzW/JUEvQGICvLB2ifvRFyEbZhh6hqi0RinOK9Xrx5CQ0NF23j7+tm8bs7QVgjyFV9o/5uUi1fXnsaF1AIAQIC3DP+7tymevFs8Lsfc4a2w43waArwMTq8PBj1mVfVeB4BVq1YhPj7e7nPx8fHYvHlzmV24VCoVvvrqK9G68PBwvPXWW7jnnnsAGP9+58+fj1WrVgnbXLlyBVu3bsWIESOEdffddx++/PJLYfnWrVs4e/asMAaUiXUIJJfLMXDgwFLLaXLXXXfhjTfeQHR0tPBzzpgxA9evXxe20Wq1WLFiBd555x3Rz/nhhx/a7G/YsGF4+eWXha5RycnJeOedd0SBjEKhwLvvvosVK1aIjvH777+L9tWqVSt8+eWXqFWrFgBjUPLjjz/i008/FW136dIl3HvvvWX+rDExMVi6dCliY2Oh1Wqxfft2tGvXDoCxTiy7zZk89NBDeOmllxAUFAQAOHDgAGbNmoW8vLwyj2ePo7/7iIiIiKhmcpmWPY5WFXf7XeFC1hWCnqodDaVki/ddwerjxqAHADIKVPjxqG13Dp1Ohxs3bghBD2CcHttaVKA4kIoN98OAVrVE6xIyCjF6yVEh6AGAIrUOH267gMV7xV0+gn3l+F+fRk6vDwY9YlXZsqekoMfk448/LrO70u7du222eeONN4SgBwD8/f0xa9Ys9OzZU7TdunXrRMvDhg2zaRmzY8cOu8e01KtXL4SElN3FsEmTJpg3b54Q9ADGFkyLFy+2CXR37dolapWybds2m9ZEgwcPxgcffCAaA6du3bpYuHAhOnXqJNr21KlTou5SEokEixcvxuuvv45Ro0ahY8eOePvtt4WgBzAOjj1+/Hj4+YmD3KysrDJ/VgB4+eWXERsbC8DYwscyuDt06JDNwOp33XUX3nzzTSHoAYDevXvjo48+KtfxiIiIiIiqi8uEPY6+u6m/zf27woWsKwQ9MgnQtlbp4/NUlV/+SrJZdyPL9ndbUFBg03VLq9XarPO1ak00oFVtSKXi+vxy9xUUlzDb1oI9V5Cv1IjWPdIppsz6OJ+uZNCD6gl6gKpt2WMtMDBQtJyTk2O3NYulEydOiJa9vb1LnKLdev3Zs2dFIWadOnXQrVs30TbWrXguXryIpCTxe6c8A0gDwJgxY2y6lAFAbGysKJwCgMLCQiQkJAjL1gGTVCrFCy+8YPc4Xl5eeO6552zWW44XJJPJ0LZtW4wcORJz5szBihUr0Lx5c5sy7Ny5E15e4vegZfe3kvj6+tr8TJbOnDljs27ixIl2t+3Zs2e5ZymzxpY9REREROQILtONy9Fu526/K1zIukrQM+uuKEQF2JbBcnrxqggWFGodbuXZDrJapLbdp0qlslmnNxiQp9AiPNAc8Misgp22dW1bOuy/XPJ4OgqNDieu56BvC3Orh6AA265h1n76N5dBj4PfH/5yCYo1xl+yo7otTpo0Cd27d8e0adNE67dt24ahQ4fi7rvvtvs666na9Xo97rvvPrvbKhQK0bJGo8Hly5fRqlUrYd3w4cNx7NgxYTkpKQkXLlxAixYtANiGP0FBQSWWzZqpC5M97du3xx9//CFal5KSgiZNmgAAzp8/L3quYcOGqFOnTon769ChA/z9/VFcbB6w/Ny5cyVubzAYcOnSJZw+fRrnz5/HuXPncOnSJbtjdJVnwP+4uDi7wZZJcrJ4xj2JRFLq76ddu3a4du1amcclIiIiIqoONSfsqeTdU1e4kHWloKe6goU8hcbu+g61bVsVabXiY5nq4816OoSXcoyIQG/RskqjQ3ZR6S0CUnLFF+MSiQQymazUi0tHDL/KoMcsJsgLLaN8sDvBuH+9vurfAOPGjRNaqfTp0wd79+4VPf/OO++gc+fONi1/ANiM5aLVam1a3pTGugtY//798d5774mCoR07dpQY9vTr16/MMbVMrMe5smTZFcukoMDc3dG6nLVr1y71WFKpFNHR0aKxgOx1icvMzMTSpUuxffv2cnfPKg97P4+lwsJC0bKfn1+pv8ey9kdiW7duLbObJFFNYhrH7MCBA6JWk0Q12alTpwDwO4PIWnlvMNaYsKcyXOVCtqYFPQCgtTNDTb/GAXiwle3sO5bdICzr480yjqGrRCgQUMZsW9WBQY+Z6f3xy9nKDY5bHqNGjcKrr74qLL/yyis4dOiQqKtQWloavvjiC8ydO9fm9dZhZEVZBiqAcXyf/v37Y+PGjcK6Xbt24dlnn8WNGzdsphMvbxeussoqk9kOqm7ZfUomk932z2o9HtE///yDZ555Bvn5+TbHbdq0Kdq2bYtOnTrhs88+E2bXKi9//9LfP9ZlKau1kGm6diqdSqWCTCaz+14hqvEkEixcuNDZpSByKVKplN8ZRHbIZDK7PVws1ZiwR1bKBak9rnQh6w5BT55S53bBQlahuBWPj1yG8ADvElv3xAR54a5G4q5fBoOhXF1GqgqDHjPL94dlN03rcZhux9ChQzF79mzRutjYWEyYMAFLliwRrf/1118xePBgdOnSRbTecjBfAGjQoAE2bdp0W+UaPny4KOy5du0aLl++jD///FO0Xa1atWzKU5rU1NQSp1u31+rG8mcLDw9HSkqKaF+l0el0SEtLE62zbB1TXFyM5557ThT01K9fHy+99BJ69OghGpT5888/L/VY9pTV2sl6WneVSoX8/Hy7070D5R8Uuqbz8fGBTqfDypUr0bJlS2cXh8hlbN26FXPnzkXEsJcgj4h1dnGIXIIi4QTyDqzkdwaRlfj4eIwbN67M89maE/ZU4Karq13IlsYVgh4AWHIi2+2CBcsZt0zubhaF308l26yPCfLCRwPrICRIPIe89RgrV7PVqFev3EWoEAY9ZtbvD8tumrIqnC6uR48eNi08AGDKlCnYsGGDaPYpg8GAN998E2vXrhV98DZs2BBnz54VlpOTk1FcXGy3ZUlKSgr8/PxK7U4FAN26dUPt2rVFgcrOnTtx4MAB0XZDhgypUIuTEydOoHPnznafszdgseWgxE2bNhWFPQkJCbh16xZiYmLs7u/UqVM275+2bdsKj7dt22YTMM2fPx+NGze22Zd166fysNdSyVL9+vVt1p05c8ZmxjQTU1NzKp+WLVvazMhGVJOZuqjII2LhU7uJk0tD5Bo0WcZu7/zOIKocl2l3bu+CqiqVdmFqyRUvZEviKkEPAGQpHNO6pTz1Yahkffx5Kd1m3f/6NoG/t/gi0FQfLerXsblAtGx1cDSpGFsuVvyiszwY9JjZe39Yvgcq2oqvMvz9/fHiiy/arL9x4wYWL14sWmd9cqLRaPDLL7/YvNZgMODpp59G79690adPH0yZMgWffvqpaHpzE6lUiuHDh4vWrVu3ThQqAcaWSRWxevVquy14UlJSbMYCqlWrlmhcHusQxGAwYN68eXaPo9VqsWDBApv1lrNjXb582eZ561ZSAHDw4EGb0Kg8yvrO6dixo826ZcuW2Z09a8+ePaKxh6qyHEREREREleEyYY+jladlj6teyNrjSkGPo5SnPgBg59WiStXHpbRCHEsQd71oFBWIVU/0QIvaxovKmCAvfDywDlo1rIuoqCjRtlqtVrgwNtUHB2N2zvvDcvylirTiux1Dhw61GwisWLFCNIjggAED4OsrHlh8/vz5WL16tTDGjUqlwocffiiMt5OZmYljx44hMTGxxJY51mGPdZeoJk2a2ExVXpasrCxMmzZNNO7P1atX8fTTT9sEKtbHHz58uM0A1du2bcPs2bNFXZySk5Mxffp0/P3336Jte/Togfbt2wvL9kKu9957Txg4WafTYcOGDXjllVdstrvdsYMAY+up6Oho0bqjR4/i9ddfF4W8u3fvtunqR0RERETkbC7TjcvRdzfLutvvyhey1lwx6HnvgbYoUlXsAmvDP7fw3UH7I4n7eknLFfQAwPmM0gemKs1bm85j/TM94e1lvqDuEBuK7c/fhVu5xQj2lsDf18fuBfetW7eg1+tdoj5qctBjPLb5cXW07DGZOXMmRo8eLQomtFotXn/9daxevRpeXl4IDg7GpEmTRC1+tFot3n//fSxYsAC1a9dGSkqKzexPMpkMzzzzTInHbtiwIdq1a4fTp0/bfb6irXpMLly4gAceeACxsbGQyWS4ceOGTWuWoKAgjB492mbdc889h/fee0+0fuPGjdiyZQvi4uKg1+uRmJhod3/WgYnldPMme/bsQd++fVGnTh2kpaWhqMj+31pJ6yvCy8sLU6ZMwfvvvy9av379emzbtg2xsbHIy8ur8MDQ1tiyh4iIiIgcwWVa9jj6hNerlJ/U1S9kLblCsKDS2h68cVQg2tULrdC/uqF+dvZuFOwjLXfXu9txPiUfL/7yD9Ra21YEMaH+CPT3swl6DAYDUlNTkZ+f7xL1UdODHgDQ6Kq/ZQ9gDCQeeOABm/UXLlzAsmXLhOUpU6agV69eNtsVFBTg8uXLNkEPALzwwgtltsyxbl1jIpFIKhz2NG3aVDReT1JSEq5fv24TzEilUrz++us2rV4A4NFHH8WYMWNs1ut0Oly7ds1ucBQQEIDPP/8cDRo0EK0fOHCg3WMoFAokJCSUGugkJ9uOu1UZjz76KO6++26b9SqVCleuXBEFPY8++miljsFZvIiIiIjIEVzmLLOswTJvV7CP/f27w4WsiasECydvVXx8DFe2+XQKRi85iot2Bmy2ptFokJSUhMzMTJepj5oe9ABAnsoc1pX0XneU5557zu5YMl9//bUwjotcLscXX3yBhx56qMxg29fXF6+99homTJhQ5rEHDx4MuVxus75Tp06oU6dO+X6A/8jlcnz55Zfo3bt3idv4+fnhgw8+wKBBg0rcZtasWXjrrbcQFhZW5jFbtmyJFStWoEePHnaP9eWXXyI8PLzUfTRt2hRTp04Vrbt69WqVzI4lkUjw+eefY8iQISVuI5fLMWPGDDzyyCOVOgbDHiIiIiJyBJc5y3T0CW+Yn+0FoLtcyAKuE/TM2pkGhZ1WMNVFb2dw1Kpw8kYOBs3fj5d+PonUjCyoVCro9Xro9XpoNBoUFBTg1q1buHTpUoVb9OgrWGQGPWblfX+kFGgAAIHeUsircjqucggLC8PTTz9ts16lUuGNN94QWrL4+vrizTffxC+//ILHH38cLVu2RHh4OLy8vBAUFIQ2bdrgiSeewKZNm2y6SJUkJCTEbouhynbhCg4OxuLFi/HZZ5+hZ8+eCA8Ph6+vLxo0aIDHHnsMGzduLDX4MHnwwQexfft2vP322+jTpw9q164NuVwOPz8/xMbGYtiwYZg3bx7WrFmDZs2albif1q1bY+3atZg0aRKaNGkCPz8/yOVyREVFoWfPnnjzzTfx888/Y+zYsaIbBgaDAZs3b67U78Cat7c3PvroI3zzzTe49957ERUVBW9vb9StWxePPPIIfv31Vzz22GOV3j/DHiIiIiJyBInB3tQiTnL+/Hm7g3JWhR1XCvHlUfOdXne6kHWloIfBQun1MaprLD56qJ1o3YOLD+HvxNxylYH1YVbe+jiSWIT39mcCAGJD5PhquP2pvj3Vgw8+KJq5ysvLC/v27UNISIgTS0XlFRcXh+DgYGcXo9r8/fff6Ny5M06ePMlpdIks/PTTTxg3bhxqT5jHqdeJ/lN4bi+yNn/G7wwiK+U9n3KpW4qOvMNp2bKnYZjcbS5kGfQYuUt9BPrYvr5IVb5p6VkfZhWrj0xhOczXpT7SHO7w4cM2U5T37NmTQY8bYcseIiIiInIElzrLdGjYY3ER2DzCx40uZBn0uEt9+HhJMbB1bZv1WUVlzxbG+jCraH1YtgW0113TU505cwavv/66zfr77rvPCaWhynL0eHVEREREVDO5zNTrQPW17MlVltzSwtUuZBn0uH59PH1PY9zXIQa1gnwRFuAtei6nSI3MQnWp+2Z9mN1ufYT6eu6Fs8FgQO/evREeHo7CwkK7U37XrVsX9957rxNKR5XFlj1ERERE5AguFfY48g5niK8MEgAGADklhD2ufiFbFRgsmFVVffRsEokWte2PubH+n9KngGZ9mFVFfXhyyx6JRILAwEBcu3atxG1efPFFthRxMwx7iIiIiMgRXOos05EnvV5SCYJ8jPvPVdiGPe5wIXu7GCyYVVV9SCVA+9hQu89dSM3Hgj1XStw368OsqurDk8MeAKhVq1aJzz399NMYMGBANZaGqgLDHiIiIiJyBJdq2VMd06/nq/TIUephMBgg+e/i1l0uZG8HgwWzqqyPUH9vHE3IQovaQYgM9IFGp8fNHAW2nknBskPXUaCy/3tkfZhVZX2EeXA3LgDo2rUrkpKSkJubC4lEgqioKHTs2BGjRo1Chw4dnF08qgSGPURERETkCDUr7PGV4QY0UOsMKNYYEOAtcasL2cpisGBW1fWRXaTGlOUnKlQG1odZVdeHp7fsmT59OqZPn+7sYlAVkUgkwk0HIiIiIqKq5FK3FL28HJs9WV4I5ih0bnchWxkMFsxYH2aeWh+eHvaQZ3H0dx4RERER1Vwudabp8LDHootHtkKL387nudWFbEUxWDBjfZh5an1IJUCQt0vl10Slksvlzi4CEREREXkolwp7HH3ia3nXf+XpXJxPL31K7MpisGDmqcFCRbE+zBxVH6G+Msik7BJD7oMte4iIiIjIUVzqNrijT3zjQs1hEoMeBguWWB9G7lwfcSFsJUHuhWEPERERETmKS51pOvrEt1GYt0P3z2DBzNODhfJifZg5uj4c/f52BQMHDsStW7eE5ZiYGPzxxx8OP+7s2bOxceNG0bozZ844/LglKS4uRv/+/ZGfn+8S5aksduMiIiIiIkdxqbCnOrpxhfpKkavUV/m+PTlYOPhqH9QLM+/zZk4xen20t8TtqypY+HRkOzzcOVa0rsHMLeUqc1XUh1wmwZC2dTC4TR20qRuMiAAfAEBWkQpnkvPwx9k0bDp9Czq9/cqsaH0odBI80bsR+rWKRoOIAIT6y1Gg1CIhowh7L6Rj5dEbJU7lXpqaEPQAQMNwXjjXFN9//70o6HFXbNlDRERERI7iUmeaEokEMpkMOp3OYcdoFOaNv1OUVbpPTw56KspTgoWOsaH47JH2aBQVaPNcPW9/1Avzx+A2dfBMn8Z46qe/cSW9ULRNReuja+NovHVfa4T6i1un+ATKEBnog24NwzH1rkZ4fs0/+PNSRqn7tOQp9VEeNaFlDwGHDh3Cd9995+xiVAmGPURERETkKC41Zg/g+NY9jcKr9oKQQY+ZpwQLHWNDsXJKd7tBj7WmtYKwZmoPxIWbf/cVrY9ODaPwxSMdbIIea2EB3vhuQhfc0yyqzHIBnlMf5eEtk6BeMFv2eLpdu3bh+eefh1brmM+w6sZuXERERETkKC53W9Gdxu1h0GPmKcGCl1SCT0a2R4CPeB86vQFJ2cXw85ahVrCv6LmIQB98MrIdRn1ztML1kasy4M37WkNqNYtUvlKD9HwV6oX5wVdunkXOSybFJyPbo8+n+1BYSpcuT6mP8qofKudMXB5MoVDgyy+/xE8//QSDwQEfpE7Clj3kDDk5Ofj666+xefNmXLhwAQUFBQgNDUW7du0wcuRIPP744/D2ZktJql72uu5XxJD5B3A+xb269/ZoFI6fp94BAJi36xLm7bosPPdw53r4dGR7AMDLv/6L307edEoZiezJzc1F69atcevWLUyYMAHLli1zdpGoBC53pukuYQ+DHjNPChb6tohGk2hxi55jCVl4fs0/SMkzdv/rGBuKRWM7ISbUT9ime8MIdI4LxeCG8grVx9jucYgM9BE9P3/3ZSzYfRlavQEhfnLMf7QD7mkeLTwfFeSDIW3r4JcTSXb370n1UV7swuWZlEoltm7dim+++UY0MLUnkEgkDHuo2u3ZswePPvooMjLE3YEzMjKwe/du7N69GwsWLMCmTZvQsGFDJ5WSiIhc2fPPP+9x52WeyuXONB3drL1OkBd8ZBKobuPqkkGPmacFCwNb1xYtq7Q6PPXT38guUgvrTiXl4q1N5/HNY51F287qVx++6txSy2BdH31bRIueP3A5A1/svCQs5yk0eH3DOeyfId6udUyw3f17Wn2UF8OekikUCmzZsgX79u1DfHw8cnJyIJfLERERgXbt2qFv377o168fpNKK9+rV6XRYu3YtNmzYgISEBOj1esTExKB3794YN24coqOjy95JKebPn4+VK1farPfz84NCobitfTsbgx6qbv/++y+GDx+O4uJiAMCAAQMwYsQIRERE4MaNG1i+fDnOnTuHc+fOYcCAAfjrr78QGhrq3EJTjfTpjou4lFpQodckZRc7qDREZGnLli1Yvny5s4tB5eRyZ5uObjosk0rQIEyOi5nqsje2g0GPWWnBgkQiQWhoKIKCgqCV+mBRSy9odAZkFqhwKikXO86lYvu5VFSmR4ZUAozuFoeHOtVDs1qB8JVLodVoUFBQgKysLLvjeZS3PlpZhSjnkvNFQY/JsWtZNusaRvghJSW3xH3bq49XfjuNptGBaBQVgMZRgTiSYLvffKXGZp1SYzuIeU0NegCgEWfismv79u344IMPkJ2dLVqv0WhQXFyMpKQkbNmyBU2aNMG7776L1q1bl3vfWVlZ+N///mcz5fmVK1f+396dx8dV13v8f5/Z90z2PW1paekCXaFQQGRRtgIFvYpXpPwECngR9LJcvXD9gSBesXjhh4AoIqhclSIKCijrVWSTtrQsbSndkyZN0uxp9pn5/THNMp1sbZOcWV7PxyOPZs6cmflkvmnmnPf5LtqyZYt++9vf6rbbbtM555wzJj+LJFmtVl1//fXasmVL3FLwyYZhMpho1113XV/Q89BDD+nqq6+Ouf+b3/ymLrvsMj3xxBPasmWL7rjjDt1zzz1mlIo0t3pHvd7eVj/yjknu7W31Q64y+9SaCoZuIeE0NjZqxYoVZpeBg5B2YY8U7QVwKGEPQU+/4YKFQCCgoqKiuCvXTpvkc9o0OcerC+cXa9OeZt206n19sLtp1K+bvX+S4nllmTHbbVarXC6XsrKyVFlZqaam/uc8mPa4+an3VRR0Kz/gVH7ApZqWzkH3sw0yP8xwc4kM1R71+7r0zvZ6vbN96IOa844pitu2vqIx5nY6Bz2GpElBTpwP9JOf/EQPPPDAqPbdsmWLLrvsMq1cuVKnnHLKqB5z5ZVX6pNPPhny/vb2dn3rW9+S1WrVmWeeOarnHM6MGTN0++23a/bs2brlllsO+/nM5nQ6R94JGCObNm3S3//+d0nSsmXL4oIeKdrb7JFHHtFrr72myspK/eIXv9Ddd98tq9Uaty8AIP30Dt8KBoNqbGw0uxyMQsKtxjURB8CHMuSDoKefy2YZMljIzc1VWVnZqIYoHFUQ0JNXnRA3lGk4v75icVzQM5DValVJSYkCgWgPnYNtjw92N+mvH+3RL9/aqR/+9WM9/uaOQfdbNDkrblt3d3wPHOnQ2sNps2hqrlc3fHa6bl06M+a+zdUt+suHe/pup3PQI0WHZnrsCfenzFQvvfTSoEGP1WrVlClTVFZWJuOA35eOjg7ddNNN2rx5c9zjBtMb9Njtdk2bNm3QIVuRSES333676urie6yN1pw5c/SDH/xATz755EH1PEp09OzBRHr55Zf7vv/KV74y5H4ul0tLly6VFJ3IebhAFwCQPgYO31q5cqXJ1WC0Eq5nj81mk9VqVSgUP0xlrBzs8usEPbECTov2DNGjJz8/P257TyisHXVtsloMTcryxKw85XZYdf+X5uuiB9/Ux9Ujj8+eWRgNccLhsLq6umS1WuPmeTIMQ8XFxfr7J3vHpT0MQ7r21Glx21tbW+O2HWp7vHLDKSrJjG/rysZ2ffWxdxXe/zOle9AjMV/PgTo7O/Xf//3fcduXLl2qG2+8UdnZ2ZKk3bt364477tAbb7zRt097e7vuvPNO/fKXvxzVay1btkw33XRTX7j6zjvv6Oabb44ZNtbS0qInn3xS11xzzUH/LNdee628Xu9BPy4Z0LMHE8lqtWr27NkqLy/X9OnTh903K6v/YkZDQ8N4lwaMud6VvbbWtOr0H/1NhRkuXXHyFJ1+VL4KMlxqbOvW+opGPfR/W7WuvFFSdIqAfz2uTJ9fVKqpuV5ZDEObq1v0xDu7RhxOVRBwafmSSfrU9FyVZnnksFq0t7VT7+5o0KrV5Xpz6+AXPFiNC8li4PCtFStW6PTTTze5IoxWwoU9UvSK53hOvjkpaJfNIvWER97X7BNZKbGCnqEYhqHCwsK47U+vrdD3ntuouv3z3pRkunXnsjkxq0t5nTbdeeEc/ctP3hrVa1XV1qmhtlrhcLQBvV6vSktLY3oTWa1W1Ya949Iet5w9U3OKM2K2tbW1qbMzdsjXobaHxVDc8u6S9NKGat24ar2a2qM9iAh6oqZlE/YM9MILL6impiZm29lnn63vf//7MduKi4v14x//WJdffrnWrl3bt/29997Tu+++q2OPPXbY11myZInuuOOOmG2LFy/Wvffeq0svvTRm+4svvnhIYU+qBj0SPXswsa655ppR/x/csGFD3/e94TCQrE6Ymq2HvrxAQU//39yCDKsKMgr06Rm5+toTa/XW1jo9snyRlkzNiXns/LJMzS/L1FEFft353MZBn/+SxWW6deksueyxwx1LMj0qyfTowvnFeu79Kt2wap06ukdx4gEkoN7hW6WlpfrhD38YNxckEldCjn0Y74Ngl82iWbkjX1VNhBPZZAh6JCkjIyOuh80z63br359c3xf0SFJFQ7suf3y1/nnAHDXHTs7S4inxQ6MOVN/UrLrqqr6gR5L27dunXbt2xe17ztHxc90crq+fOk1XfOqIuO3V1dUxtw+nPQoCLtmt8f81T52Rq5X/MldTcrwEPQPML3SPzxMnqVdeeSXmtsVi0Te/+c1B97XZbLr++uvjtvfO7TGc5cuXD7p9/vz5Ovroo2O2bdu2bdCeb+nKMAzCHiSkyspK/eUvf5Ek5eTkaNq0+F6sQLLI9Dr08CULFXDZ9fwHVbrpqfW69Q8f9B2DOm1W3XHBHN138XwtmZqj9eWN+s4zH+q637ynx97coZ5Q9FjzipOP0KzC+FVQL1lcpjsvPFouu1XhcER/fr9SNz/1vr7+v2v14GtbVNcavQh47jGF+sVlx2mQ6R6BhDdw+NbDDz/c15sbySEhe/ZMRPf2hUVuvV89+OS7UmKcyCZK0OOyjZwJHvgfPxSO6AcvbBp031A4orv/sklPXbMkZvtpR+UNO1GxJDU3DH5/W1ub2tra5PH0v1fT8nzyOW1q7Ryb9+X606fpm5+ZEbe9vr5e+/b1ByqH2x7FmW41d3SrqrFD+QFn39Uom9Wiz8zK10nTslWxa4c6OzqGfI50CXoyXVYdkclKXAMNvCovSVOmTBm0112vefPmyePx9K3SI0kfffTRiK9zzDHHDHnf3LlzY1bpCofDqqmpkc/nG/F504Hdbo+bMwlIBDfccIO6uqIXaC6++GJZLAl5TRAYlSxv9Pjp359cp6fX7u7b/tt3y/XstSdqVlGGioJuFQXd+v3aCt24an3fKrHPrq/U1ppW3bFsjiTprDkF2lDV3PccJZlufee86Dxy+zp7tOJXq/XGlv7hWn96v0o/fX2bHrvsWM0ry9QJU7N19SlT9eD/bR3vHxsYMwOHb1166aU6++yzTa4IByt9w55it37xXuOg9yXCiWyiBD1nTPUq4Bz+YC8ciShkjW2zrbWtqmwaOoxYs6tBrZ098jn73+NjSoIj1jPwhPRA22qaNWdy//tltRjKD7jUWnv4PQq+ddYMXf3p+Cuc7e3tqqqq6rs9Fu2xvrxJx9z2Yt/tixYU6679V44kye2waVJZmT755JNBVwBLl6BHkhYWudL6pHmwn/3ArrUFBQXDPofFYlFeXp527Ngx5HMcyGazDRvcDDb0o7m5eZA90xPz9SARPfzww/rtb38rSfL5fPr2t79tckVIV73z2IzWil+u1osbqge979VNNTFBjyT1hCN6ak2FvlMUHZLf3N6tW//woQ48pPr92grddv5sWS2Gpuf7Y1/zU0fIsf9i6F3Pb4wJeno1tnVrxa/W6OUbTlHAZdflJ03Rz/+xXZ2jmUcCSAC9w7cKCgp07733ml0ODkFCXrKZiO7tkzLsyvHELyeaCCeyiRT0XHf88OP1e4MFnyu2d0VV4/BzLkUiUvUBYVC2b/h2j0QiMcO3Bnq7vE0vbGqM257hPvw887sXzB406Ono6NCOHTv6Apexao+uUOzP+PTa3XrgtS0x2xwOx6DdKNMh6BkYbywsTq8hXAeGe4NddR+LZZJHCtBCodCgQeNwNRw4zDOdMYQLieaPf/yj/u3f/q3v9kMPPaSiorEfCg1MtD+trxx0e3lD/3HqG1v3qr07fmGYtq6QGtuiPd38rtjjnt6VZOv3denJ1eVDvn5NS2df2JTtc2rR5KFXlAUSycDhWw899JAyM/ndTUZp27PHMAwtLHLrr1v6e30kwolsogU9g80J03uSNzBYCIUjsh/sOeYBT33guaN7FMPHpP72uPxkf9x93YfZSD+46Gh98biyuO29QU/vqnHj3R51DY1x27xer5qamvpup0PQYzWkoMuquvaQLIY0vyB+Iutks3nzZv3hD3/Qnj17VF1drT179uj73/++Fi9eHLfvgZOAu1zxP39WVlZMb7M9e/YM+/qhUChuzqmRJmWNRCKqrq4estfQYD2D/P74/5/pip49SCRPP/20Lr744r7Ps+uvv16XXHKJyVUhna188WNt3jPyCq293tu/otZgtg3Ru7ulo7vv+511Q/ca7w2BrAMm3Mn1OftWTF29o37EY803t+zVZUsmS5LmlgQH7QUEJJKBw7e++MUvatmyZeYWhEOWkGGPxWKRzWZTT8/4Tja8qLg/7PHYjYQ4kZ2ooGdGvl9fPLZUhUGXCgMuFQbd+sbv1umtrXVxQc+BvQcikUhcsLC3tTNmqfDC4PA9LixGdCLigfa29p/IFvltWlgU+xyGYchut6u7u/8DemB7ZHvjr5Y3D/gwP1i3nz9r0KCnvb19XIIer8OqnnAkrnvvGVO9+tLs+FWJBvaeSJeg5+pjs/TAP6NBwlE5Tvmch9+LxWwVFRX69a9/HbNt7969cfv19PTEhHtS7BLJvY488siYsGfbtm2qrKwc8ir9e++9F7f64YETLA/m3Xff1XnnnTfofe+//37MbafTOey8QemGsAeJ4uc//7muvvrqvuOt5cuX63/+539MrgrpbvWOer29bWxW+2lsH/k4sGOQXj3DGdgTfVf90EHRYPvk+vn7j8TXO3wrJydH999/v9nl4DAk5DAuSXK7x394xtwCl3o7j3gdFmW5hz9xTJWgR5LKsj366klTdPacQs0ry1R+wKVcn3PQHj0HDsno7umJCxY+PuAKzLRcn4qHCXwWTc6S1xkbHKzbf2WmN1hw2uJ7FQ2cgPnA9phXFozZt6M7pN0Nww8nG8o1pxyh5UumxG3ft2+ftm/fPiZBT7bXoZ9dulDPXXeS1n3nM/rou2fpcwtKYvbpbQ/XICeHvQfn6RL0fPtTuQoPeO5FKTKEa7AQ5N13343btmHDhr7fu15TpsT/jp544okxtyORyJDjrHt6egb9EP/0pz89TMVRjz76qDoGmST8o48+0nvvvRezbfbs2QzjGmCwHlnARLv99tt1xRVX9H2WfPWrX9Wjjz6a1vOgIfWEwmN/UDLw+LWta+SgaOAQMbcj+S9SIbUNHL51//33Kzc31+SKcDjSOuzx2PuXYK/dF9Lu5qFP2FMp6JGkykHm1Pn8/Py4oMftdscd+L27sykuWPjb5tqY2xaLoZvPil+5Sop2hb3xs/H3vbyhesRgITc3V4ZhxLXH0cUZOnZSbC+H9yua1HMIH/KnTM/RzWcdFbd937592rFjR9+8QYfbHo3t3TppWq5mF2X0rbh10YJi9b7dA4O3wcbJtre3p1XQc3ypR6sr+39vD+z5laymT58eN9nxH//4x77lj6VoT5+777477rHHH3983Lbzzjsv7vleeOEF3XLLLaqr6+86vnv3bl177bVau3Zt3HPOnTt3xLq3bNmia6+9NqYX0bp163TdddfFzeezdOnSEZ8vXTgcjjGZVwk4VOFwWFdddZVuu+22vm3XX3+9HnnkEVbfAkahfUDA4xlFeON19B9DtY8iHALMtGrVqr7vv/SlL8kwjLivgRcbH3/88b7tAz9XkBgSchiXNHFXPgcuwb6msl0lGfFXn1Mt6JGkjVXNau7oVmDAxMonzyhUeXlP36o5Vqt10F4Hv11TFbftD2t368YzZ8Q83wXzitUTiuiu5zeqbl90gruSTLfuXDZHx02JDWZe/6RW1Y2tIwYLLpdLwfwSPfan1X3tsaAsUw98eb4slthQ6g/vVYzwLsTzO6168F/nxwVc3d3d2rVr10FNxvyNM47UN86YHrPtpB+8qor9vY1C4Yj+8tEeXTi/uO/+RZOzdNeFR+sfG3bqqoXBvqDnwDlUQqGQmpqb0yro6QpF9P6eaE+SVFpy3Wq1atmyZTFDuUKhkG666SatXLlSTqdTFRUVcZOTT548edAeOH6/X9dff72+973vxWx/9tln9dxzz6msrEzhcDjm93ngY2+55ZZR1/7OO+/o7LPPVmlpqbq7u7V79+64fYqLiwl7BpiICxnAUMLhsC699FI98cQTfdvuuOMO3XrrrSZWBSSX2pb+aQfKsoY/fpekyTn9+1Q3D71SLQCMtYQNeybqgHjgEuyrK9t1wczYFY5SMeiRpHBEWrW6XJefdETfNsMwVFZWpu7uboXDYTkcjrjQY2tNq17eGL+8ZUtnj+7+y8e6c9mcmO2fW1iiC+YVaUddmyyGNDnbGxfKNLV368cvbxpVsCBJxTkZ+r+bTtXOujbZrRaVZce/f+X1bfrDe/EnnsOxGtKj/zpbXtfgK+VMnjxZUnTJTmtzt36yfHLM/a9srNF9r3xyUK/541e36Jw5BXIOmN36S8eV6YuLStTV1SWbzSabLf49qa6p0f+8UZM2QY8kfVTToc79L5RqS65fddVVevXVV1VZGbtqyIETJ/dyu9266667huwhcvHFF2v79u363//935jtoVBI27dvH/QxXq9XP/rRj/p+z4ezePFi1dbWatu2bQqFQjHLtg/kdDr1/e9/n4BjAIZwwUxf+9rX+oIei8WiBx54QFdffbXJVQHJpba1U5WN7SoKurVocpbsVmPYSZqXTM3p+35T1egnngbMcN111404IXNNTY2uuuoqSdKpp56q6667TpJ01FHxIyNgroQNe+x2+4RM0jwpw65cj1W1bSF9WN2hjp6wXPsn8knVoKfX/a9u0QVzi5Tjjz35GGpujbauHv37k+s01MioX7+9U1Nzvfp/ToydR8RmtWhanm/Qx7R0dOvWp9fpawv9IwYLu/c2qS1k0ZH5ftmsFk0d4jk7ukP6xu/WqaN78GXaB9PbHnOn5A96v91uj3lfZsbPl6zN1Qf/Ab61tlW3PvOhfnDRMTEhmMViGfKksKGhQd/588dpFfRI0urd/UO4UmW+nl7BYFA/+9nPdP3112vLli3D7ltYWKi77757xEmUv/3tb2vGjBm699571dDQMOy+M2fO1J133qnp06cPu1+vQCCgO++8UzfccEPcZMy9MjMztXLlSs2fP39Uz5kuCL5glscee0wPP/ywpOhnzGOPPaavfOUrJlcFJKeXNlRr+ZLJyvI69IVFpXrinV2D7pcfcOqCedEFElo6uvXO9rGZeBoYLwsWLNCCBQuG3WfgRb6ysjJW60pgCRv2SNGD4paW8U3Ae5dg/8uWVnWHpX9WtOtTk70pH/RI0qJCh/ZW7pRv0qQRrzZXNLTput+8p/UVTcPud/ufNmhjVYv+46wZyvYNv+LAh7ub9N/Pfagr53lH1aPn/ao2fffPG/Tglxdofln8HDaSVNfaqWv/9z2t2Tn8ye1Ave3x6SOz5HAM3qtnrIQHScpWra5Qa0ePVn7+GHldQw9NCofDqqmt1a3Pbky7oCcUjujN8uhqFhZDmleYeifMZWVlWrVqlV544QW99NJL2rBhgxobGxUOh5WZmakjjzxSp512ms4///xR9w656KKLdNZZZ+mvf/2rXnvtNW3cuFF1dXWy2WzKycnR3LlzdcYZZ+i000476J5SBQUFevzxx/Xss8/q2Wef1SeffKLu7m6VlJTotNNO01e+8hVlZGQcyluR0gh7YIbq6mpdf/31fbdXrlxJ0AMchl+8sV0XH1cqp82q/zxnprbv3ac3t8YuqZ7htusnlyyUf/+x3c9e3xYzWTMAjLeEDntcLte4hz2SdPJkj/6yfwn2l7a2ymE1Uj7o6Z38t6e7W1u2bFEwGFQgEJDb7e4bGhIKhbRpT7N+826lfr+2Im5J8KE8ubpcf1pfqaVzC/WZmfmaXZyhHJ9DPaGIals6tXZXg/760R59sKtu1EO3JCkiqaqpQ5//yVv63IISfW5BsWYU+GW3WrSrvk0vbqjWo//YrqZRLLPZa2B7TMRJWNsQH/Ld7S3avnWzsrOy5Pf75XK5ZLFYFA6H1d3drdbWVu2tq9M9r+9Ju6BHktbv6VDtvuh7t6DQLZ8jNScRtdlsOu+884Zc0vxQeDweXXjhhbrwwgsP+Tm+973vxc0BJEXrveiii3TRRRcdToljVk+is9vtTM4MU9x777198/GVlZVpypQp+uMf/zji4xYsWKCysrJxrg6ItWhyVswckKNR09LZt6rrRNhR16a7nt+k28+fLa/Tpl9dvlgvfFClv31Sq46ukGYUBHTxcaXK2X/hc/WOej3w2tYJqw8ApAQPeybqCujR+S4V+Gza09qj96o6tL6qQ6MfADR6iRb0DFx1q7GxUY2NjX23D3eVp/bukFatrtCq1YNPkjyaYGH37t36/dufxAULoXBET64u15Oryw+ptl4HtkdDQ8Ogw10OtT3uffkT3fvyJ1p6TKF+/K8L1NUTVktH/HP0tociEdXV1cWsmNQr3VbdOtCL+8NYSfrstMGH7wGJjl49MEvvMrqStGvXrlGHv7/4xS902WWXjVNVwOAGW7F1JC9+tEcrfrVmHKoZ2uNv7lA4HNGt586U027V0rlFWjq3KG6/Z9bt1rd+/8G4LAMPAMMh7JFkMQx9dppPv1zXKElpF/QcKN2DhYHGoj3mlQYlRefnOfCDnvaIGq49mjpCersiOoQr6LLouBJOmJGcCHtghr1796qqKn4VTQCH71dv79QrG6t16ZLJOmV6rooz3bJZDFU2dmhdeYN+88/yg5paAADGUkKHPRM1SbMknXaEV79e3zjk5MOHg6CnX6IHCwONRXscNyVLXzou2gX+92tjeznRHlEjtcdr2/epdwThaUf4ZLMc3NwyQKIg7IEZcnJyFInQowCJ7cZV7+vGVYNP+D8ez/X2tnpN/tZzIz7XST94bcR9Kps69N8vbNJ/v7Bp1DVKipkr78CLgU+tqdBTawbvHQ+YbfLkyXyuJImEn/hiog6Oczw2LSwa+9ci6OmXDMFCr7Foj1vPnanfXHm8vE6b1uxs0ONv7ui7j/aIGqk9IpFI7BCuqQzhQvIi7AEA9PI5+4+/2rqYuBnA2Ev4sMfrHWSN63Fy5hjPBULQ0y8ZgoVeY9Ue22r3yWox9Kf1lbr05++oe/8PRXtEjaY9Pt7bpV1N0Qm3Z+c5VZJxcBM2AonC5XIxOTMAoM+MAn/f99XNHSZWAiBVJfQwLmliw55FxW4FXRY1dhz+rD0EPf2SJViQxrY9nlpTofUVjfqosrlvG+0RNdr2eHZT/3tHrx4ks4n8LAMAJKZJ2R5dcvwkSdKXF/evdDeRK4kBSB8JH/YMXIJ6vNkshs6Y6tNTHzWPvPMwCHr6JVOwMNbt0RUKE/QMYrTtUdHUpdd3Ridm9tgNnThp+P2BREbYAwA4/ohsXXnyETHb/ry+UhUN7SZVBCCVJfwwLsMwJvQg+TOH2XuAoKdfMgULtEe/RGmP/3ixWr0lnDLZK5ct4f9cAUMi7AEA+Jw21e/rUldPWLsb2/WTv23VjU+tN7ssACkq4Xv2SNGD5JaWlgl5reKAXXPynPqwpvOgH0uw0C/ZggXaIyqR2qOps78332fHeD4tYCIxXw8AQJJ+/o/t+vk/tptdBoA0kRSXyif6iuihnFgSLPRLxmCB9kjc9piSade0LMfYFwVMEHr1AAAAYKIlRdjTO2/PRFlS5pHXPvTJ+YEIFvole7AwlmiPqMNtj89O9ckY5j0EEh1hDwAAACZaUoQ9Ez1vj8tm0dnT/SPvKIKFgVIhWBgrtEfU4baH32HR6UcwhAvJjbAHAAAAEy0pwh5p4g+WL5wZkNs2fG8CgoV+qRAsjBXaI2os2uPCWQF5HEnzZwqIw3w9AAAAMEPSnEVNdNiT4bJq6Yyhe/cQLPRLlWBhLNAeUWPRHn6HZdj/g0AyoFcPAAAAzJA0YY8ZV0cvnDV47x6ChX6pEiyMBdojaqza48JZAXnsSfMnChiUz8cwRAAAAEy8pDmTMgxDfv/EXuUPOK0676jY1yRY6JdKwcLhoj2ixqo9Ak569SD5WSwWevYAAADAFEkT9khSIBCY8NdcNjMg94CVua45LotgQakVLBwu2iNqLNvjwpn06kHy8/l8E7qSJAAAANArqY5Cfb6JX4I54LTq/AE9DLbUdw27P8FCv2QJFg4H7RE1lu1Brx6kionujQoAAAD0Sqqwx6wu8RcM6N3z8tZW1bQOfqJKsNAvWYKFw0F7RI11e1w0KyA3vXqQAgh7AAAAYJakO6My4+B5YO+enrD05IdNcfsQLPRLpmDhUNEeUWPdHgGnRedO5wQZyc/j8chmG/7/JgAAADBeki7sMWPeHil27p6XDujdQ7DQL5mChUNFe0SNR3vQqwepgl49AAAAMFPSnVXZ7Xa5XK4Jf12/06rzZ0SDplBEeuy9BkkECwMlW7BwKGiPqPFoD3r1IJUQ9gAAAMBMSRf2SOYdRF840y+/I/qW/X1nm17b1kqwsF+yBQuHgvaIGq/2+MKcDHr1ICU4HA5TLkoAAAAAvZLyzMqsoVw+p1VfXZjZd/vet+oIFpScwcLBoj2ixqs9pmTaWYELKYNePQAAADBbUoY9LpdLdrvdlNc+4wiv5uQ5JWlcTqYlgoVeBD39Urk9DEnXLs6WzTL0+wskE8IeAAAAmC0pwx7DMJSRkWHaa0dPTMfn+QkWogh6+qV6e5w7w68ZOc7DLRFICDabTV6v1+wyAAAAkOaSMuyRZFrYI0klGXZ9Yc7Yvz7BQhRBT79Ub48st1WXzg0eZoVA4ggGgzKG+ZsBAAAATISkDXvcbrecTvN6A/zL7AyVBIY/AT8YBAtRBD390qE9rj42Sx5H0v4ZAuKYeSECAAAA6JXUZ1nBYNC017ZbDf3b4uwxeS6ChSiCnn7p0B7HFbt1Qqn7cEoEEorT6ZTbze80AAAAzDd2XVNMkJGRoerqatNe/+h8l86Y6j2sE36ChSiCnn7p0B4um6Grj8tiuAtSipkXIJLN888/r40bN5pdBpAw3njjDUlS+7bV6q4rN7kaIDF07t4gic8M4EDbt28f1X5GJBIZpzWlJsa2bdvU1tZm2us3d4Z09bOVau4MH/RjCRaiCHr6pUt7XLEwU8tmBg61RCAhTZ8+XQ6Hw+wyEtpbb72lk08+WaFQyOxSgMRjGFJyH5YDY85isSgcPvjzLCDVWa1Wvf766zrhhBOG3Cepe/ZI0SupZoY9AadVVyzM1I/erDuoxxEsRBH09EuX9pia5dB5M1iaGqnF4/EQ9IyC0+lUKBTSr3/9a82cOdPscoCE8fzzz+u//uu/lL30BtmzS80uB0gI7dtWq+n1X/OZARxg48aNuuSSS0acwzjpw56MjAxVVVXJzA5Kp07x6pVt+7R+T8eo9idYiCLo6Zcu7WExpK8vzpLVwvAtpBaGcB2cmTNnasGCBWaXASSM3iEq9uxSOQummVwNkBh6hzTymQEcmqSeoFmKdl/y+Xym1mAYhq5dnCWPfeQTWIKFKIKefunUHhfNCmhatnmr6AHjwTAMBQIMSwQAAEDiSPqwR0qMK6qFfru+cULOsPsQLEQR9PRLp/aYk+fUV+YGD+mxQCLz+Xyy2ZK+oywAAABSSEqEPX6/X1ar1ewytKTMowuHmHSWYCGKoKdfOrVH0GXRzSflMHwLKSkrK8vsEgAAAIAYKRH2WCwWZWZmml2GJGn5/KBm5cYOUzn9CA/Bggh6Bkqn9rAY0n+cnKusEX5WIBnZ7XbThxIDAAAAB0qJsEdKnCurNouh/zg5R0FX/1ub67URLBD09Em39lg+L6ij812H/HggkWVlZckY5u8JAAAAYIaUCXscDof8/sRYzjnbY9PNJ+Wqd8TK7z5o1prK9kH3JVjoR9DTL1Xa4/hSty6axcS1SE2GYSRMr1IAAABgoJQJe6TE6d0jSccUuHTpvKAkKSJp5T/2qqY19qSZYKEfQU+/VGmPQp9N3zghh14PSFmBQICJmQEAAJCQUirs8fl8stvtZpfR53OzAlpc4pYktXSF9f3Xa9W9/wyeYKEfQU+/VGkPh9XQt0/Jlc+RUn9igBiJdIEBAAAAGCilzsQMw0iog2/DMPTNJTkq8EVP8D+p69JPV9crFA4TLOxH0NMvldrja8dl6YhMx2E9B5DInE6nvF6v2WUAAAAAg0qpsEeSMjMzE2rYiM9h0bc/lSv7/nf6hU9adcNf9hAsiKBnoFRqj89O8+mMqaxOhNSWSBcWAAAAgAOlXNhjs9kUCCTWhLBTsxy6dnF23+0t9d3j8jrpGCwMhaAnaqLb48hsh64+lpNgpDaLxaJgMGh2GQAAAMCQUi7skaTs7OyRd5pgp0/16Stzg+P2/OkYLAyFoCdqotuj2G/TbafmyWFNnJ51wHgIBoOyWq1mlwEAAAAMKSXDHo/HI7fbbXYZcb4wJ6DzZoz98vDpGCwMhaAnaqLbI8tt1XdPz1eGixNgpL5EvKAAAAAADJSSYY8k5ebmml1CHMMwdOWiTH1q0vAn4AcjHYOFoRD0RE10e3jthr57Wp7yfSxBjdQXCATkdDrNLgMAAAAYVsqGPX6/PyEPyC37V+iaV+A67OdKx2BhKAQ9URPdHg6rof86NU+TWXkLaSIRLyQAAAAAB0rZsMcwDOXk5JhdxqDsVkP/eUquZuQc+glyOgYLQyHoiZro9rAa0n+cnKM5eYcfXALJwOv1JuQQYQAAAOBAKRv2SNFJNO12u9llDMpjt+j20/I1LevgA590DBaGQtATNdHtYTGkm0/O0eKSsRuSCCQ6evUAAAAgWaR02JPIvXskyeew6I7T8zQ5OPpAKh2DhaEQ9ESZEfTcsCRHJ5Z5D+t5gGTidrvl8/nMLgMAAAAYlZQOeyQpMzMzoZfI9Tut+t4Z+SrLGDnwScdgYSgEPVET3R6GpOuPz9YpUwh6kF7o1QMAAIBkkvJhj8ViSfhlcjNc0cCn2D90aJCOwcJQCHqizGiPf1ucpdOn0rsB6cXpdMrv95tdBgAAADBqKR/2SFJ2drYslsT+UTPdVv3gzIJBJ21O12BhMAQ9URPdHjaLdNNJOTrrSE54kX5ycnJkDPM3BwAAAEg0iZ2AjBGr1aqsrCyzyxhRcH8PnxNKY1d7WVjkVpZ7+KFoqRQsDIWgJ2qi28PnsOjOM/J1ymSGbiH92O12BYNBs8sAAAAADsrwZ6wpJCcnR/X19QqHw2aXMiyXzaJvnZyrR9c26JlNLZKkP33cotausK47Plt2a3zQkUrBwlAIeqImuj3yfTbdfmqeSkYxpxSQinJzc+nVg5RRXV2t+++/X88995y2bNmiSCSi0tJSnXnmmVqxYoVmzZpldolIUyv/5Rh9fmHpIT/+nPte14aq5jGsaPwdf0SWfrviBEnSvS9v1r0vf9J33+cXlmjlv8yVJN24ar2eWlNhSo3AYBobGzV79mxVVlZq+fLleuyxx8wuCUNIi549kmSz2RJ+7p5eVouhKxdl6cpFmeo9xXht+z5959VqtXaGYvZNpWBhKAQ9URPdHtOzHVp5ZgFBD9KWw+FQZmam2WUAY+Kll17SrFmz9L3vfU/r1q1Ta2ur9u3bp02bNum+++7TvHnzdNddd5ldJgAgwX3jG99QZWWl2WVgFNKmZ4/U37snFAqNvHMCuOCogPK8Nq38x151hiL6oLpTN71YrdtOzVO+z5ZSwcJQCHqiJro9ji9x68aTcuSypU0eDMTJz8+nVw9Swvr163X++eero6NDknTuuefqzDPPVCAQ0Lp16/Twww+rvb1dt9xyiwKBgK699lqTK0Y6W/nix9q8p+WgHlNe3zZO1QAY6LnnntPjjz9udhkYpbQKe6xWq3Jzc7Vnzx6zSxm1E0o9uusz+fruazVq6gyrvKlbN/ylShfNCujx9xpTIlgYCkFP1ES3x3kz/LpiYaasFk5ykb7cbrcyMjLMLgMYE1//+tf7gp6HHnpIV199dd99y5cv19e+9jUdd9xxamxs1C233KJLL71UgUDArHKR5lbvqNfb2+rNLmPcvb2tXpO/9dyg9z21poKhW0g4jY2NWrFihdll4CCk3WX7rKws2e3JNSxlRo5TK88q6FuavbEjrEfXEvQQ9PQbi/YwJF25MFNXHZtF0IO0l5+fb3YJwJjYsGGDXn/9dUnSZz/72Zigp9eRRx6pm2++WZLU3NysF154YUJrBAAkvt7hWyxckTzSLuyxWCzKy8szu4yDVui364dnFWhWrnPcXoOgp1+6BT0Oq6FvfypXF8zkSi7g9Xrl8/nMLgMYE/X19TrttNOUn5+vL3zhC0PuN3fu3L7vd+7cORGlAQCSxMDhWytXrjS5GoxWWg3j6hUMBrV37151dnaaXcpBCTituvOMfP18Tb2e29w6ps9N0NMv3YKeQr9NN5+UoyOzxy9IBJJJQUGB2SUAY+akk07SK6+8MuJ+FRX9Q0b4P4Bk1ruy19aaVp3+o7+pMMOlK06eotOPyldBhkuNbd1aX9Goh/5vq9aVN0qSLIb0r8eV6fOLSjU11yuLYWhzdYueeGfXiMOpCgIuLV8ySZ+anqvSLI8cVov2tnbq3R0NWrW6XG9urRv0cazGhWQxcPjWihUrdPrpp5tcEUYrLcMewzCUn5+vXbt2mV3KQXNYDV1zXLYWFrl131t1auo8/KXkCXr6pVvQ89mpPl25KFNue9p18gMGFQgE5Ha7zS4DmFD19fW65557JEkej0fnnHOOyRUBY+OEqdl66MsLFPQ4+rYVZFhVkFGgT8/I1deeWKu3ttbpkeWLtGRqTsxj55dlan5Zpo4q8OvO5zYO+vyXLC7TrUtnyWW3xmwvyfSoJNOjC+cX67n3q3TDqnXq6D78Y3bADL3Dt0pLS/XDH/5Q9fWpP6dWqkjLsEfqP6Bvb283u5RDclyJRz9e6tR9b9VpdeWh/wwEPf3SKejxOyz6+vHZWlI2/OsA6Ya5epAuOjo6tHPnTj3zzDO67777+pbR/dGPfqScnJwRHg0kvkyvQw9fslA+p03Pf1Cl1z6ukdNq0fnzinXclCw5bVbdccEcfVTZrCVTc7S+vFG/X1uhxrZuLZiUqUsWl8lmteiKk4/Q02t3a0NVc8zzX7K4THdeeLQkKRyO6PkPq/T3zXvV3tWjmYUBffHYUmX7nDr3mEJleR368iNvKzwOx47AeBo4fOvhhx9WIBAg7EkiaRv2SNFuytu3bze7jEOW6bbq/z01V89tbtWjaxvUdZDpA0FPv3QKeuYWuPTNJdnKGeFnBdJNZmamnE6GMyL1rVmzRosWLYrZVlBQoPvuu2/YeX2AZJLljfbm+fcn1+nptbv7tv/23XI9e+2JmlWUoaKgW0VBt36/tkI3rlqvyP7ju2fXV2prTavuWDZHknTWnIKYsKck063vnDdbkrSvs0crfrVab2zpH671p/er9NPXt+mxy47VvLJMnTA1W1efMlUP/t/W8f6xgTEzcPjWpZdeqrPPPtvkinCw0vpsz+v1KiMjQ01NTWaXcsgMw9DSGX4dk+/UD9/Yq+0N3aN6HEFPv3QJemwW6dJ5mVo20z/s+w2kI6vVSq8epI3y8vK4bXV1dfrd736n+fPn68gjjzShKiCqdx6b0Vrxy9V6cUP1oPe9uqkmJuiRpJ5wRE+tqdB3ijIkSc3t3br1Dx/2BT29fr+2QredP1tWi6Hp+f7Y1/zUEXLYokPg73p+Y0zQ06uxrVsrfrVGL99wigIuuy4/aYp+/o/t6uxhOBeSQ+/wrYKCAt17771ml4NDkPYTdRQUFMhiSf63oSzo0I/OKtRFo1hNiaCnX7oEPaUZ9ujvx6wAQQ8wiLy8PNlsaX39A2kkNzdX999/v373u99p5cqVmjt3rrq7u/X000/r2GOP1dq1a80uERgTf1pfOej28ob+KRDe2LpX7d2huH3aukJqbOuSJPldsZ8Ppx0VXdm3fl+XnlwdH572qmnp7Aubsn1OLZqceXA/AGCSgcO3HnroIWVm8rubjNL+yNZutys3N1fV1YNfEUgmdquhry7M1IIil370Zp3q2+M/uAh6+qVL0LN0hl//z/ygnLbkDzWB8eByuZSVlWV2GcCEOfHEE3XiiSf23f7mN7+pa665Rj/96U/V1NSkL3/5y/rwww9ltVqHeRZgfKx88WNt3tMy6v3f27+i1mC21Q6+em1LR39P+J11bUM+vjcEslr6j1dzfU6VZEaP21bvqFf3CAeIb27Zq8uWTJYkzS0JDtoLCEgkA4dvffGLX9SyZcvMLQiHLO3DHknKyclRQ0ODurq6zC5lTMwrdOvHSwv1s9UNem17bFAyKWhXoX/4Zifo6ZfMQU++z6arj83SscWsLAQMp6ioSAY93pDGLBaLHnzwQb399tt6//33tWnTJr344ovMzwBTrN5Rr7e3jc0EsI3tI09v0DFIr57hZPv6V/baVT90UDTYPrl+5oVD4usdvpWTk6P777/f7HJwGLjUr+i8N0VFRWaXMaYCTqtuODFH95xVoKNy+j9YtjV06+vPVenBf9apqSP+w42gp1+yBj1uu6HL5gf10HlFBD3ACILBoDweVqUDrFarLr/88r7bb7zxhonVAGMjNA7LX3md/cePbV0jB0UDh4i5HfSWQ2IbOHzr/vvvV25urskV4XAQ9uzn8/kUCIw8302ymZHj1A/PzNfNJ+Uo1xv9gAlHpOc3t2rFM7v19Ibmvu6nBD39kjHosRjSWdN8+un5xfr87Aw5rPRUAIZjsVhUUFBgdhlAwpgxY0bf9zU1NSZWAiSu9gEBj2cU4Y3X0X/M2T6KcAgw06pVq/q+/9KXviTDMOK+pkyZ0rfP448/3rf9tttuM6FiDIdhXAMUFBSopaVFkQOn409yhmHoU5O9Wlzi1jObWrTqwya190S0rzuiR9c26IXNLfqXOQGt+rBJVa3j8yFE0BM1XkHP3AKXrliYqSmZjpF3BiCJSZmRHh5//HH9+c9/1tatW/Xqq68qGAwOuW9HR0ff936/f8j9gHRW29LZ931Z1sg9Qyfn9O9T3dwxzJ4AMLY4yh3A4XAoNzc3Za9mOW0WfWFOhs44wqtfrW/Uy1v3KSKpqrVH/9/bYzM2ejAEPVHjEfQU+2366sJMHVfsZs4R4CA4nU5lZ2ebXQYw7j744AM99dRTkqRXXnlFn/vc54bc95133un7/qijjhr32oBkVNvaqcrGdhUF3Vo0OUt2qzHsJM1Lpub0fb+pavQTTwNmuO6660ackLmmpkZXXXWVJOnUU0/VddddJ4nPjURE2HOAnJwcNTY2psxkzYPJ8th0/Qk5WjojoJ+trteHNZ0jP+gQEfREjXXQ43VY9K9HZ+ic6X7ZGa4FHLTCwkICUqSFs846S/fcc48k6cEHHxwy7Kmvr9cjjzwiKbpS6bnnnjthNQLJ5qUN1Vq+ZLKyvA59YVGpnnhn16D75QecumBedF7Qlo5uvbN9/C6uAmNhwYIFWrBgwbD77Nixo+/7srIyVutKYMzZcwCLxZJykzUPZWqWQ9//TL7+81O5Ksuwj/nzE/REjWXQ47QaOv8ov352QZEumBkg6AEOQTAYlM/nM7sMYEKcdtppmjt3riTp1Vdf1cqVK+P2aW5u1kUXXaTa2lpJ0ooVK9LmWAg4FL94Y7s6e6JTH/znOTO1ZGp8T9EMt10/uWSh/K7oMfbPXt8WM1kzAIw3evYMwufzKSsrS/X1qZ++G4ahJWUenVDq1ro9HXpmY4tWV7Yf9vMS9EQdTNBz81/3qHrf4AcB2R6rzpvh15nTfPI7WckBOFQ2m02FhYVmlwFMGIvFokcffVQnn3yy2tradNNNN+mll17S5z73OWVkZOijjz7SI488oqqqKknS/Pnzdffdd5tcNdLZoslZCrgO7iJkTUun1pU3jk9Bg9hR16a7nt+k28+fLa/Tpl9dvlgvfFClv31Sq46ukGYUBHTxcaXK8UVXxF29o14PvLZ1wuoDAImwZ0j5+flqaWlRd3e32aVMCMMwNL/QrfmFbpU3devZTc16dds+dR5CAkLQEzXaoGf9nnZ972+1auuOL+LIbIeWHRXQiZM8slnoxQMcruLiYlmtBKZILwsWLNDzzz+vL3zhC6qpqdGLL76oF198MW6/s846S7/5zW/k8Yw86SwwXm787IyRdzrAix/t0YpfrRmHaob2+Js7FA5HdOu5M+W0W7V0bpGWzo3vEffMut361u8/GJdl4AFgOIQ9Q7BarSouLo4Zk5guSjPs+rfF2frKvKD++kmr/ry5RXVto+t2StATNVLQs7u5W2/uatPfd+zT9sbYQNFiSCeUerRspl9H5TiZVwQYI8FgkBWGkLZOOeUUbdq0SQ888ICeffZZffzxx+ro6FBeXp6WLFmi5cuX65xzzjG7TCCp/OrtnXplY7UuXTJZp0zPVXGmWzaLocrGDq0rb9Bv/lmuNTsbzC4TQJoyIqm2zvgY2717txoa0vuPdE84on/sbNMzG5v1Sf3QE1cfk+/Uf306V2770FfN0zXoiUQi2tnYrTd2tenN8jbtbIzvMeaxGzpzml9LZ/iV7yOHBcaSzWbTkUceSa8ek61du1YLFy7UmjVrRpwAEkgnTzzxhC655BIVLL9XzoJpZpeDCXDC1Gz95srjJUn3vPix7n91i8kVJZ7Wj15T3Z/v4TMDOMBoj6c4oxxBQUGBWltb02Y412BsFkOfnuLVKZM92ljbqec2t+ifFe1q74lNSt6v7tQlT+3WwiK3lpR5dFyxWx5H/xzg6Rb0RCIRfVLXpTfL2/TmrrYhJ16emunQ6VO9OmOqTx47c6YD46GoqIigBwCQMHzO/uPVti4mbgYw9gh7RmC1WlVUVKSdO3eaXYrpDMPQrDyXZuW51NkT1rqqDr1R3qZ3Ktq1ryssSeoMRaLhRnmbbBZpXkE0+JmT59TvPmzUK9vaxqW2RAl6bjgxR267oZ+trteb5W2qHWLC5aNynFpS5tGSUrcK/GO/EhqAfsFgUIFAwOwyAADoM6Ogf1hxdXOHiZUASFWEPaPg9/uVmZmZ9sO5BnLaLFpc6tHiUo+6QxF9UN2hN3e16a3yNjV1RoOfnrC0urJ9TFb3Gk4iBD2GpCyPVSvf2KvB5t+zGNLsPOf+lc88yhmhVgBjg9W3AACJYlK2R5ccP0mS9OXFZX3bJ3IlMQDpgzPOUWI419DsVkMLitxaUOTWNcdlaUNtp97cPzfNaCd2PlSJEPRIUkSK68Vjs0hzC1w6odSj40s9CroYQgJMNIZvAQASxfFHZOvKk4+I2fbn9ZWqaBjfC6MA0hNhzyil8+pcB8NqMXR0vktH57t05aJMfVLXpTWV7dq8t0ub6zrVvL/Xz1hIlKCnl8WQpgQdOjLHodm5Th1b4pHPwRw8gFkyMzMZvgUASBg+p031+7rkc9pU29qpP62v1L0vbza7LAApirDnIPh8PuXm5qq2ttbsUpKCxTA0I8epGTlOSdEVqapbe/Tx/uDn471d2lrfqe5DyH9sFinTbdWv1jUqy2OVw2rIahiyWgxZLZLNiP67tb5Lf/mkVeOR8+R7rZqe49T0bKdm5Dh0RJZDLhvhDpAInE4nw7cAAAnl5//Yrp//Y7vZZQBIE4Q9BykvL0/79u1TW9v4TDScygzDUIHfrgK/XadM8UqSukMR7Wzs0ua6Ln28t1Ob67pU0dQ9YjjTE5Y+qunURzWd41+4JJ/DounZDk3PcWpGtkNH5jgZlgUkKMMwVFpaKouF8BUAAADpibDnIPWeRGzZskWhEMskHi671dC0bKemZTt1zvToqgTdoYga2kOqa+9RXVuo/2vg7faQusZgXJYhKcNlUbbHpmy3Vdme3q+Bt23y2g0ZhnHYrwdg/BUWFsrlcpldBgAAAGAawp5DYLfbVVxcrF27dpldSkqyWw3l+WzK8w396xmJRNTaFVZdW0gNHSF1hyIKRaRQOKJQWOqJRBQKR2QxDFmN6FxCNkv/916HRdkeq7LcVtkshDhAqggEAsrKyjK7DAAAAMBUhD2HKBAIKDs7W3V1dWaXkpYMw5DfaZXfadVks4sBkBB6g3gAAAAg3TGhwWHIz89nqAAAJIDeIbYssw4AAAAQ9hwWi8XCJKAAkADy8/Pl8XjMLgMAAABICKQUh8npdKqoqMjsMgAgbfl8PmVnZ5tdBgAAAJAwCHvGQDAYZEJQADCBw+FQSUkJq+UBAAAAAxD2jJHCwkJ5vV6zywCAtGGxWFRWViabjbUGAAAAgIEIe8ZI7+Sgdrvd7FIAIC2UlJQwST4AAAAwCMKeMWSz2TRp0iQmbAaAcZaXl6dAIGB2GQAAAEBCIpUYYy6XSyUlJWaXAQApKxAIKC8vz+wyAAAAgIRF2DMOOBEBgPFBoA4AAACMjLBnnOTm5jLEAADGkNVqVVlZGUNlAQAAgBFwxDxODMNg8lAAGCOGYaisrEwOh8PsUgAAAICER9gzjlgWGADGRmFhobxer9llAAAAAEmBsGecORwOVugCgMOQm5urrKwss8sAAAAAkgYJxARwu90qKyuTYRhmlwIASSUzM1P5+flmlwEAAAAkFcKeCeLz+VRcXGx2GQCQNPx+v4qKiswuAwAAAEg6hD0TKBgMqqCgwOwyACDheTwelZaW0iMSAAAAOATMHDzBcnJy1NPTo71795pdCgAkJKfTyVxnKW7jxo1mlwAklO3bt0uSuuvKTa4ESBw9TdWS+MwADjTa/xNGJBKJjHMtOEAkEtHu3bvV2NhodikAkFDsdruOOOII2e12s0vBONi1a5dmzpyptrY2s0sBEo9hkSJhs6sAEorFYlU4HDK7DCDheDwebdy4UWVlZUPuQ9hjkkgkop07d6q1tdXsUgAgIVitVk2ZMkUul8vsUjCOdu3aRe9WYBCdnZ1yOp1mlwEkFP5fAIPLyckZNuiRCHtMFQ6HtX37drW3t5tdCgCYyjAMTZ48WV6v1+xSAAAAgKTHhAgmslgsmjx5MlexAaQ1wzA0adIkgh4AAABgjBD2mMxqtRL4AEhbhmGorKxMPp/P7FIAAACAlEHYkwBsNpsmT57MeFQAaaU36PH7/WaXAgAAAKQUwp4EYbPZNGXKFAIfAGnBMAyVlpYS9AAAAADjgLAngRD4AEgHvUFPIBAwuxQAAAAgJRH2JBgCHwCpjKAHAAAAGH8svZ6genp6tGPHDnV0dJhdCgCMCeboAQAAACYGPXsSVO+kzazSBSAVEPQAAAAAE4eePQkuFApp165d2rdvn9mlAMAhsVqtmjRpkjwej9mlAAAAAGmBsCcJhMNhVVRUqLm52exSAOCg0EsRAAAAmHiEPUkiEomoqqpK9fX1ZpcCAKPidDo1adIkORwOs0sBAAAA0gphT5Kprq5WbW2t2WUAwLDcbrcmTZokm81mdikAAABA2iHsSUJ1dXWqqqoyuwwAGJTP51NZWZksFtYAAAAAAMxA2JOkmpqaVFFRIZoPQCLJyMhQSUmJDMMwuxQAAAAgbRH2JLHW1lbt2rVL4XDY7FIAQNnZ2SooKCDoAQAAAExG2JPkOjo6tHPnTnV3d5tdCoA0VlhYqOzsbLPLAAAAACDCnpTQ09OjXbt2qa2tzexSAKQZq9Wq0tJS+Xw+s0sBAAAAsB9hT4qIRCKqrKxUQ0OD2aUASBNOp1NlZWVyOp1mlwIAAABgAMKeFMNKXQAmgs/nU2lpqaxWq9mlAAAAADgAYU8Kam1tVXl5uUKhkNmlAEhBOTk5ys/PZyJmAAAAIEER9qSozs5O7dq1S52dnWaXAiBFGIahoqIiZWZmml0KAAAAgGEQ9qSwUCikiooKtbS0mF0KgCRns9lUVlYmj8djdikAAAAARkDYk+IikYhqa2tVU1NjdikAkpTX61VJSYnsdrvZpQAAAAAYBcKeNLFv3z6Vl5erp6fH7FIAJJHc3Fzl5eUxPw8AAACQRAh70khPT48qKirU2tpqdikAEpzNZlNJSYl8Pp/ZpQAAAAA4SIQ9aSYSiWjv3r2qrq42uxQACcrr9aq0tFQ2m83sUgAAAAAcAsKeNNXW1qby8nJ1d3ebXQqABJKXl6fc3FyGbQEAAABJjLAnjfX09Gj37t2s1gVANptNpaWl8nq9ZpcCAAAA4DAR9qBvWBe/CkB68vv9Ki4uZtgWAAAAkCIIeyBJ6uzsVEVFhdrb280uBcAEsVgsKiwsVGZmptmlAAAAABhDhD3o0zt5c01NDb18gBTn9/tVVFQku91udikAAAAAxhhhD+J0dHRo9+7d9PIBUhC9eQAAAIDUR9iDQdHLB0g9Pp9PxcXF9OYBAAAAUhxhD4bV0dGhiooKdXR0mF0KgENEbx4AAAAgvRD2YESRSES1tbWqra2llw+QZHw+n4qKiuRwOMwuBQAAAMAEIezBqHV2dqqqqkqtra1mlwJgBHa7XQUFBcrIyDC7FAAAAAATjLAHB625uVlVVVXq7u42uxQABzAMQ9nZ2crLy5PFYjG7HAAAAAAmIOzBIQmHw6qtrdXevXsZ2gUkCK/Xq6KiIjmdTrNLAQAAAGAiwh4cFoZ2AeZjyBYAAACAgQh7MCYY2gVMPIZsAQAAABgMYQ/GTDgc1t69e7V3716Fw2GzywFSmt/vV0FBAUO2AAAAAMQh7MGY6+npUU1NjRoaGpjPBxhjHo9HBQUF8ng8ZpcCAAAAIEER9mDcdHV1qbq6Wk1NTWaXAiQ9p9Op/Px8BQIBs0sBAAAAkOAIezDu2tvbVV1dzSTOwCGw2+3Ky8tTMBiUYRhmlwMAAAAgCRD2YMK0traqurpa7e3tZpcCJDyr1arc3FxlZWUx+TIAAACAg0LYgwnX1NSk2tpadXR0mF0KkHAsFouys7OVk5Mjq9VqdjkAAAAAkhBhD0zT0tKi2tpatbW1mV0KYDqbzabs7GxlZWUR8gAAAAA4LIQ9MN2+fftUW1vLnD5IS3a7XTk5OcrMzGS4FgAAAIAxQdiDhNHe3q7a2lo1NzebXQow7pxOp3Jycph4GQAAAMCYI+xBwuns7FRtba2amprErydSjdvtVm5urvx+PyEPAAAAgHFB2IOE1d3drfr6etXX1ysUCpldDnBYAoGAsrKy5PP5zC4FAAAAQIoj7EHCC4fDam5uVn19PZM5I6nYbDZlZmYqKytLdrvd7HIAAAAApAnCHiSV9vZ21dfXq6mpSeFw2OxygEF5PB5lZ2crEAgwVAsAAADAhCPsQVIKhUJqbGxUXV2durq6zC4HkMViUTAYVFZWllwul9nlAAAAAEhjhD1Ieq2trWpoaFBLSwu9fTDhPB6PgsGgMjIyZLVazS4HAAAAAAh7kDp65/ZpbGxUa2ur2eUghTkcDgWDQQWDQTkcDrPLAQAAAIAYhD1IST09PWpsbFRjY6M6OjrMLgcpwGq19vXg8Xg8ZpcDAAAAAEMi7EHK6+zs7At+uru7zS4HScQwDAUCAQWDQfl8PiZbBgAAAJAUCHuQNiKRiNrb29XS0qLm5mZ1dnaaXRISkNVqld/v7/uyWCxmlwQAAAAAB4WwB2mrq6urL/hpa2sT/xXSl8PhUCAQkN/vl8fjoQcPAAAAgKRG2AMoupR7S0tL3xereqU+j8cjv9+vQCAgp9NpdjkAAAAAMGYIe4ADRCIR7du3r++rvb2dXj8pwOFwyOv1yuv1yufzyWazmV0SAAAAAIwLwh5gBOFwWG1tbWptbe0Lf5D47HZ7X7Dj9Xplt9vNLgkAAAAAJgRhD3CQQqGQ2traYnr+wHy94U7vl8PhMLskAAAAADAFYQ9wmMLhsDo6OtTe3q729nZ1dHSoo6PD7LJSms1mk9vtjvliWBYAAAAARBH2AOPgwACovb2dpd4PEcEOAAAAABwcwh5ggoTDYXV2dqqrq0udnZ0x36f76l+GYcjhcMjhcMjpdPb963Q6CXYAAAAA4CAR9gAJoKenJy4A6unpUXd3t3p6eswub0xYrVbZbDbZbLaYMKc35DEMw+wSAQAAACAlEPYACS4Siainp6fvqzcA6v23p6dHoVBI4XC472siGIYhi8Uii8Uiq9Uqq9Uqu90um83W9+/A7y0Wy4TUBQAAAADpjrAHSDGRSCQm+On96g2EevcZuH+vgb1rBoY5A7+sVqssFgs9cQAAAAAgQRH2AAAAAAAApBDGVQAAAAAAAKQQwh4AAAAAAIAUQtgDAAAAAACQQgh7AAAAAAAAUghhDwAAAAAAQAoh7AEAAAAAAEghhD0AAAAAAAAphLAHAAAAAAAghRD2AAAAAAAApBDCHgAAAAAAgBRC2AMAAAAAAJBCCHsAAAAAAABSCGEPAAAAAABACiHsAQAAAAAASCGEPQAAAAAAACmEsAcAAAAAACCFEPYAAAAAAACkEMIeAAAAAACAFELYAwAAAAAAkEIIewAAAAAAAFIIYQ8AAAAAAEAKIewBAAAAAABIIYQ9AAAAAAAAKYSwBwAAAAAAIIUQ9gAAAAAAAKQQwh4AAAAAAIAUQtgDAAAAAACQQgh7AAAAAAAAUghhDwAAAAAAQAoh7AEAAAAAAEghhD0AAAAAAAAphLAHAAAAAAAghRD2AAAAAAAApBDCHgAAAAAAgBRC2AMAAAAAAJBCCHsAAAAAAABSCGEPAAAAAABACiHsAQAAAAAASCGEPQAAAAAAACmEsAcAAAAAACCFEPYAAAAAAACkEMIeAAAAAACAFELYAwAAAAAAkEIIewAAAAAAAFIIYQ8AAAAAAEAKIewBAAAAAABIIYQ9AAAAAAAAKYSwBwAAAAAAIIX8//3wZduiM9E/AAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 1200x600 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.patches import Circle\n",
    "from matplotlib.patches import Ellipse\n",
    "\n",
    "f_size = 22\n",
    "blue='#1f77b4'\n",
    "# Create figure and axes\n",
    "fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(12, 6), gridspec_kw={'width_ratios': [1, 1.2]})\n",
    "\n",
    "# Create custom Venn diagram-like visualization\n",
    "outer_circle = Ellipse((0.5, 0.5), 0.9, 0.85, facecolor='lightgray', linewidth=2)\n",
    "inner_circle = Circle((0.35, 0.5), 0.25, fill=True, facecolor='lightgray', hatch='/', edgecolor=blue, linewidth=2)\n",
    "plt.rcParams['hatch.linewidth'] = 12.0\n",
    "\n",
    "ax1.add_artist(outer_circle)\n",
    "ax1.add_artist(inner_circle)\n",
    "\n",
    "# Add text\n",
    "ax1.text(0.35, 0.5, '50%\\nEmoji\\nJob 2,3', ha='center', va='center', color='white', weight='bold')\n",
    "ax1.text(0.78, 0.5, '100%\\nKeyboard\\nJob 1', ha='center', va='center', weight='bold')\n",
    "\n",
    "# Set axis limits and remove axis for the circle plot\n",
    "ax1.set_xlim(0, 1)\n",
    "ax1.set_ylim(0, 1)\n",
    "ax1.axis('off')\n",
    "\n",
    "# Create table\n",
    "data = [\n",
    "    ['Job ID', 'Training Data', '# Devices'],\n",
    "    ['1', 'Keyboard', '3'],\n",
    "    ['2', 'Emoji', '4'],\n",
    "    ['3', 'Emoji', '4']\n",
    "]\n",
    "\n",
    "table = ax2.table(cellText=data, cellLoc='center', loc='center')\n",
    "\n",
    "# Customize table\n",
    "table.auto_set_font_size(False)\n",
    "table.set_fontsize(f_size)\n",
    "table.scale(1, 4)\n",
    "for (row, col), cell in table.get_celld().items():\n",
    "    if row == 0:\n",
    "        cell.set_text_props(weight='bold')\n",
    "    if (row == 1 and col == 1) or (row in [2, 3] and col == 1):\n",
    "        cell.set_facecolor('#1f77b4' if row in [2, 3] else 'lightgray')\n",
    "        cell.set_text_props(color='white' if row in [2, 3] else 'black')\n",
    "        \n",
    "# Remove axis from table\n",
    "ax2.axis('off')\n",
    "\n",
    "# Adjust layout and display\n",
    "plt.tight_layout()\n",
    "plt.savefig('toy-setup.pdf', dpi=300)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 309,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.patches as patches\n",
    "\n",
    "def toy_figure(deivce_job_list, ymax, file_name):\n",
    "    job_1_devices = deivce_job_list[0] \n",
    "    job_2_devices = deivce_job_list[1] \n",
    "    job_3_devices = deivce_job_list[2]  \n",
    "    # Set up the figure and axis\n",
    "    fig, ax = plt.subplots(figsize=(12, 4))\n",
    "    # --- Part 1: Plot devices over time ---\n",
    "    # X positions of devices over time\n",
    "    # ymax = max(job_1_devices[-1], job_2_devices[-1], job_3_devices[-1])\n",
    "    device_x_positions = [i for i in range(ymax)]\n",
    "\n",
    "    # Plot device boxes (alternating highlighted and non-highlighted)\n",
    "    for i, x in enumerate(device_x_positions):\n",
    "        if i % 2 == 0:  # Highlighted devices\n",
    "            rect = patches.Rectangle((x, 1.7), 0.9, 0.4, facecolor=\"lightgray\", hatch='/', edgecolor=blue, linewidth=1)\n",
    "        else:  # Non-highlighted devices\n",
    "            rect = patches.Rectangle((x, 1.7), 0.9, 0.4, facecolor=\"lightgray\", edgecolor=\"none\")\n",
    "        ax.add_patch(rect)\n",
    "\n",
    "    plt.rcParams['hatch.linewidth'] = 5.0\n",
    "\n",
    "    # --- Part 2: Plot jobs as horizontal bars ---\n",
    "    # Add bars for each job\n",
    "    job_1_bar = patches.Rectangle((0, 1), job_1_devices[-1]+1, 0.4, facecolor=\"lightgray\", edgecolor=\"none\")\n",
    "    job_2_bar = patches.Rectangle((0, .5),  job_2_devices[-1]+1, 0.4, facecolor=blue, edgecolor=\"none\")\n",
    "    job_3_bar = patches.Rectangle((0, 0),  job_3_devices[-1]+1, 0.4, facecolor=blue, edgecolor=\"none\")\n",
    "    avg_jct = (job_1_devices[-1] + job_2_devices[-1] + job_3_devices[-1]) / 3 + 1\n",
    "    print(f'Average JCT: {avg_jct}')\n",
    "    # Add the job bars to the plot\n",
    "    ax.add_patch(job_1_bar)\n",
    "    ax.add_patch(job_2_bar)\n",
    "    ax.add_patch(job_3_bar)\n",
    "\n",
    "    # Label jobs with finish times\n",
    "    ax.text(job_1_devices[-1]/2+.5, 1.2, \"Job 1\", horizontalalignment='center', verticalalignment='center', fontsize=f_size, color=\"black\", weight='bold')\n",
    "    ax.text(job_2_devices[-1]/2+.5, 0.7, \"Job 2\", horizontalalignment='center', verticalalignment='center', fontsize=f_size, color=\"white\", weight='bold')\n",
    "    ax.text(job_3_devices[-1]/2+.5, 0.2, \"Job 3\", horizontalalignment='center', verticalalignment='center', fontsize=f_size, color=\"white\", weight='bold')\n",
    "\n",
    "    # --- Part 3: Add arrows from devices to job bars ---\n",
    "    # Arrows from devices to Job 1\n",
    "    for i in job_1_devices:\n",
    "        ax.annotate('', xy=(i + 0.45, 1.4), xytext=(i + 0.45, 1.7), \n",
    "                arrowprops=dict(arrowstyle='->', color='black', lw=2))\n",
    "    # Arrows from devices to Job 2\n",
    "    for i in job_2_devices:\n",
    "        ax.annotate('', xy=(i + 0.45, 1), xytext=(i + 0.45, 1.7), \n",
    "                arrowprops=dict(arrowstyle='->', color='black', lw=2))\n",
    "    # Arrows from devices to Job 3\n",
    "    for i in job_3_devices:\n",
    "        ax.annotate('', xy=(i + 0.45, 0.38), xytext=(i + 0.45, 1.7),\n",
    "                arrowprops=dict(arrowstyle='->', color='black', lw=2))\n",
    "        \n",
    "\n",
    "    ax.text(0, 2.35, \"Time (Devices check-in over time)\", fontsize=f_size)\n",
    "    ax.annotate('', xy=(ymax, 2.2), xytext=(0, 2.2), arrowprops=dict(facecolor='gray', width=1, headwidth=7))\n",
    "    for i in range(ymax):\n",
    "        ax.plot([i, i], [2.15, 2.2], color='gray')\n",
    "\n",
    "    for i in range(0,ymax,2):\n",
    "        ax.text(i, 2.26, f'{i}', horizontalalignment='center', verticalalignment='center', fontsize=12, color='gray')\n",
    "\n",
    "    ax.set_xlim(0, ymax)\n",
    "    ax.set_ylim(0, 2.55)\n",
    "    ax.axis('off') \n",
    "    plt.tight_layout()\n",
    "    plt.savefig(f'{file_name}.pdf')\n",
    "    plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 315,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Average JCT: 12.0\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAABHwAAAFcCAYAAAC6HKm+AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjguMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/H5lhTAAAACXBIWXMAAA9hAAAPYQGoP6dpAABvkklEQVR4nO3dd3gU1f7H8U96T4DQewldBKUpKk3KFWyACKhXQEW9FxV779eG5drhKiIiimIBRVEBQaqKgiAI0juEFkp6n98f+e1kN8km2SS7O7t5v54nz7M79cx+s3POfPfMmQDDMAwBAAAAAADAbwR6uwAAAAAAAACoWiR8AAAAAAAA/AwJHwAAAAAAAD9DwgcAAAAAAMDPkPABAAAAAADwMyR8AAAAAAAA/AwJHwAAAAAAAD9DwgcAAAAAAMDPkPABAAAAAADwMyR8AAAAAAAA/AwJHwAAAAAAAD9DwgcAAAAAAMDPVCrhs2zZMgUEBFT6T5KefPJJ8/2yZcuq4th8QnJyspo1a6aYmBgdOXLEnF7WZxsYGKjw8HDVr19f5513nh588EFt2bLFi0dSPh988IF5DB988IG3i+Mz/OFz27t3r3kM48aNc9t+xo0bZ+5n7969btsPXJOamqrJkyeXOK9v374O9YEveuuttxQQEKC77rrL20UBAAAAJNHDx+vuuOMO7d+/Xw8++KDq169f7vUMw1BWVpaOHj2qNWvWaPLkyerYsaNuvfVWpaamurHEAOCaRYsWqWPHjpo6daq3i+I2t956q9q2bavXX3+9Wv1oAQAAAOsKrszKZ511lubNm+d0/rBhwyRJderU0bvvvluZXfmlpUuXaubMmWrQoEGpvwr369dPd9xxh8O0/Px8paenKzExUWvWrNH8+fOVk5Ojd955R1u3btWiRYsUGhrq7kMAgDI999xz2r9/v5o1a+btorhNcHCwnn/+eQ0fPly33HKLNm3axDkYAAAAXlWphE/t2rV15ZVXlrlcZGRkmcs9+eSTevLJJytTHJ+Sm5trJnEefvhhRUZGOl22adOmZX5+f//9t6644grt2LFDy5cv16233qr333+/KotcJcaNG+fW23mADz74wGdve6uu/KVHzLBhw9StWzetXbtW//3vf/Xggw96u0gAAACoxrily0s++ugjbd68WfHx8brpppsqvb327dtr0aJFqlWrliRpxowZWrt2baW3CwAov4ceekiSNHnyZJ05c8bLpQEAAEB1RsLHC/Lz8/Xss89Kkq677jqFh4dXyXabN29ubleSnnnmmSrZLgCgfC6//HLVrVtXp0+f1ptvvunt4gAAAKAas0zCp7SndNmeutOuXTtJ0oEDB3TXXXcpISFBERERatSokYYNG6Y1a9aY6+Tl5Wnq1Knq0aOHYmNjFR0drfPOO69ct3qcPn1azzzzjHr27KlatWopPDxczZo103XXXafly5dX+li///577dy50zy2qjR+/HjFx8dLkr799lulpKQ4XXbt2rWaMGGCEhISFBkZqbi4OHXp0kUPP/ywjh49Wmz5EydOKCQkRAEBAerdu3eZZRkzZowCAgIUFBSkxMRESeV/2tSOHTt07733qnPnzoqLi1NkZKTat2+vSZMmac+ePaXut7Lx+/3333XDDTcoISFB4eHhiomJUUJCgsaPH6+lS5eWuX55rF+/Xrfccos6duyo6OhoxcTEqEuXLnrkkUdK/OyLysnJ0Ztvvqnzzz9fNWrUUExMjDp16qQnnnhCSUlJZa5/+PBhPfTQQ+rSpYv5+SYkJGjChAnasGFDuY7h0KFDeuqpp9StWzfFx8crPDxcCQkJuummm7Rx48ZybaOo//znP+b/R0JCgvl/44rSntJlexrUgAEDJEm7du3SbbfdZp5LateurYEDB2r27NkyDKNCx2Dv4MGDevDBB3XOOecoLi5OERERat68ua677jotWbKkxHWGDRtmln/37t2lbn/hwoXmsi+++GKx+Xl5eXr//ff1j3/8Q/Xr11doaKjq16+vSy65RB9++KHy8/Odbtu23WeeeUZHjx7VyJEjFRsbq9jYWHXp0kWzZ88u8/htn7fte7dv374Sn9RW2lO6mjdvroCAAN16662SpDVr1mjUqFFq3LixIiIi1LJlS02cOFEHDx401zl58qQeeeQRtW3bVhEREYqPj9ell16qVatWlVnm7du364477lD79u0VHR2t6OhodejQQXfeeWeZ8ZAKxvK55pprJElTp05Vbm5umesAAAAAbmG4kSRDktGsWbMyl33iiSfM5X/66SeHeWPHjjUkGW3btjWWLFli1KxZ01zW/i80NNSYP3++kZKSYvTr16/EZSQZd911l9NyLFq0yIiPj3e6riRj3LhxRnZ2doU/l2HDhhmSjCZNmjhd5qeffjL3N3bsWJe2P2rUKHPdBQsWFJufl5dnTJo0yQgICHB6jDExMcbcuXOLrTt06FBDkhEYGGgcPnzYaRnS0tKMqKgoQ5Jx8cUXm9NnzJhh7mPGjBklrvviiy8agYGBTssWGRlpzJkzp8R1Kxu/5557rtTPRZJx7bXXGrm5uU6PvTS5ubnGnXfeWer2a9WqZSxbtsxhPfvP7fnnnze6dOnidP2mTZsaW7dudVqGDz/80IxNSX+BgYHGww8/bOTn5zvdxkcffWSEh4c73UZwcLDx6quvOqyzZ8+eUv+np06d6nAM+/btc+mztbGdLyQZe/bscZjXp08f839y3rx5pX4Ol112WaW+51OmTCn1M5JkXHXVVUZaWprDep9//rk5/4UXXih1H+PHjzckGQEBAcb+/fsd5u3Zs8fo1KlTqfvv1q2b0++xbZn77rvPaNOmTbF1Szq3FGX7vEv6s/8fsF+uqGbNmhmSjFtuucV46aWXjKCgoBK317BhQ2P37t3G5s2bzXWK/gUFBRlffvml0/K+8MILRkhIiNMyh4aGGm+99VaZx7148WJzna+//rrM5QEAAAB38KmET3x8vBEXF2cEBAQYI0aMMKZPn25MmTLFuPDCC811GzdubFx22WXmxcybb75pzJ4927jtttscLhTWr19frAxLly41G/uBgYHGVVddZbz77rvGp59+ajz99NNGixYtzPVHjx5doc8kPT3diIiIMCQZN910k9PlKpPwmTx5srnuI488Umz+TTfdZM6vXbu2cf/99xuzZ882PvjgA+PGG280QkNDzc+g6EXdxx9/bK77xhtvOC3DZ599Zi43ffp0c3pZCZ+nn37anB8WFmZMmDDBmDlzpjF9+nSHRFZwcLCxZs0ah3UrG79FixaZ8+vXr2889thjxuzZs41Zs2YZ999/vxEXF2fOf/HFF8sKQ4luuOEGcxuxsbHGXXfdZXz00UfG1KlTjcGDB5vzYmJijL1795b4udn+jxMSEoznnnvO+Pjjj40nn3zSqFOnjrnM+eefX+L+Z82aZSa0QkNDjXHjxhkzZswwZs+ebTz00ENG3bp1zW088MADJW7jww8/dEgOjR492pg+fboxc+ZMY8KECUZwcLA53/7iurSEz2effWYm+erXr2/s2LGjQp+vYZQv4dO0aVMjIiLCCAwMNEaNGmW8//77xqxZs4wbbrjBIdn43//+t0JlmDJlirmNgIAAY+TIkcZ7771nfPLJJ8aDDz5o1K5d25zft29fhwRiRkaGERsba0gyzj33XKf7yMrKMmrUqGFIMi666CKHeUePHjUaNWpk7uO8884zXn31VWPOnDnG66+/bvTq1cuc17p1ayM5ObnY9m3zbUmrQYMGGTNnzjReffVVY8CAAeVKeq5cudKYN2+e0bFjR0OSUadOHWPevHnGvHnzjHXr1pnLlSfh07JlS0MqSPjefvvtxqxZs4wXX3zRaNq0qbnuP/7xD3O54cOHG++//74xc+ZMY8iQIeYydevWNbKysort55lnnjGXiY6ONm677TZj1qxZxkcffWRMmjTJiImJMedPnTq11OPOzMw0z/Pjxo0r83MCAAAA3MGnEj62v5kzZzrMz87ONjp37uywzD//+U8jLy/PYbm33nrLnP/oo486zEtLSzMvkCIjI40ff/yxWBkzMjKMK664wtzGp59+Wr4Pws4PP/xgrv/OO+84Xa4yCZ85c+aY6954440O877++muHpMCJEyeKrb9hwwYzeVCnTh0jJSXFnJeammr2iih6kWlvxIgRZtLm9OnT5vTSEj5bt241k01169Y1Nm7cWGy777//vrl+nz59zOlVET/bvMjISGP37t3F1t+2bZuZ9GnatKnTY3fGPqatW7cu1iPDMAzj8ccfLzHu9p+bJGPkyJHFLloTExONBg0amMsU/fwOHjxoREdHm5/vhg0biu3/5MmTxnnnnWcmKn755ReH+SdOnDB7UEVGRhpLliwpto3FixebSamWLVua30NnCZ8ff/zRjHt8fLzx119/lflZlqY8CR9JRkhIiLFw4cJi63/wwQfmMh07dnR5/3v27DETj1FRUcbixYuLLXPixAmjR48e5n6ee+45h/njxo0z5+3atavE/XzzzTdOExC2XoQlbdvm+eefN5e59dZbi823/38bOnRoqT2+ymL73J3VBeVJ+EgyatasWez/9sCBA+b/j+1v2rRpxbYzcuRIc37R88O6devM/9k2bdoU+78xDMPYt2+f0bp1azMJZp+QLYktvg0bNix1OQAAAMBdfC7hM2TIkBLXf/XVV81l4uLijNTU1GLLpKSkmL/eDxs2zGHeO++8Y65fWs+VkydPmreUlfbruzP2PVhWrVrldLnKJHy+++47c92ix3n++eebF6KJiYlOt2F/0Vv087jmmmsMyfltXSkpKeav20X3X1rC5/bbbzfnffHFF07LNnDgQHO5Q4cOGYZRNfFr166dIcno2rWr0/XvvPNO46yzzjKuvPJKh0RYedh6nkky1q5dW+Iy+fn55u0zUVFR5i1F9p9bnTp1SuyRYRiO36MPPvjAYd5DDz1kzps/f77Tcm7fvt1MWAwfPtxh3iuvvGJu4+WXX3a6jQkTJpjLrV692jCMkhM+v/32m5mEiouLc+j1UVHlTfjceeedTrdhn2RIT093af///ve/nSZi7B06dMjsyVO7dm2H/dj3NnN2W9d1111nJq7sE7dbt241e3EVjV9Rffv2NRMYx44dc5hnn0BZuXJleQ7dqapK+DjrWWefyLW/hdSe/Xnx9ddfd5g3ZswYM8lZUiLUZtmyZeY27r77bqfLGYZjb76SkrsAAACAu1lm0ObyGj16dInTW7RoYb6++OKLFRUVVWyZ6Oho87HlRR+X+/nnn0uSgoKCNHbsWKf7r1mzpoYNGyZJ+uOPP1weVHbz5s3m6w4dOri0bnmFhISYr+0HbT506JB++eUXSdIll1yi+vXrO93GNddco7CwMEkFgz/bu/baayUVPG3siy++KLbu/PnzlZGRYW6nvBYsWCBJ5iDczjz66KN6+eWX9c033ygmJkZS1cTPNtj1hg0btGjRohLXf/XVV7Vp0ybNmzdP0dHR5T62zMxMc5De888/X127di1xuYCAAL300kt6/fXX9eWXX5Y4cPCQIUPM4y7qnHPOMV8fOXLEYZ7tM6pbt64uvfRSp2Vt3bq1LrroIkkFgwLbDzpri1FYWJgmTJjgdBu33367nn/+ec2dO1dt2rQpcZlt27ZpyJAhSk1NVVRUlL777jude+65TrdZ1UaMGOF0XqdOnczXp0+fdmm7ts8oPj5eN9xwg9PlGjZsqOuvv15SwYDoq1evNuf179/f/H5+9tlnxdbNzMzU119/LUkaNGiQ+b8rSV988YX5f1Pa/u3nZ2Zm6scffyxxmdDQUPXo0aPU7XhKec7/V1xxRYnLNG3a1Hxtf/7Pzc01P8uuXbuqc+fOTvffp08ftWzZUlLx82JRHTt2NF///fffpS4LAAAAuEOwtwvgqrZt25Y4PS4uznzdqlUrp+tHRkZKKnh6jb3ffvtNkhQVFVXmk5jsL8LXrVtX6sVzUfv375dU8CSXmjVrlns9VyQnJ5uv7RMD9k8xy83N1VdffVXqdurXr699+/Zp3bp1DtMHDRqkOnXq6Pjx4/r88891++23O8yfM2eOJCk2Nrbcn83JkyfNJ+Ccf/75Cgx0novs3bt3saeEVUX8Ro4cqdWrVysvL0+DBw9W7969ddlll+mSSy5xuHiriC1btig9PV2SdMEFF5S67OWXX17q/NLKEhsba77OzMw0XyclJZlPhouNjTUvcJ2JiIiQJKWlpWnr1q0666yzJBU8wUwqSIjY76uoTp06OSRNijp06JAGDRqkEydOSCpIIvbq1avUMlW19u3bO51nfz7Jyckp9zaPHDmiffv2SZIuvPBChYaGlrr8xRdfrLfeektSwf+w7elhQUFBGj16tF577TX98ccf2r17t5lokAqe9GdL5hZNqtp/z3fv3l3q9/z48ePm63Xr1mnMmDHFlmnZsmWZx+EJkZGRatKkSYnzynP+t537Jcfz/8aNG83vZmhoaJnnxfj4eO3evVvbt29XSkqK0+RrnTp1zNe2/wkAAADAk3wu4WProVMa+4Z9USU99jclJcVMkiQnJ5fau6SoY8eOlXtZqbC3gLOLhKpgn/CxvxA6dOiQ+fqrr74q88LG5uTJk8rLy1NQUJCkgmTVyJEjNWXKFK1evVqJiYlq0KCBpIJfzhcuXCip4PHS4eHh5dqH/aPImzVrVq51bKoqfhMnTtTChQv1/fffS5JWrFihFStW6L777lOTJk106aWXauTIkeYjpF1RmeMrqkaNGk7n2ZfLPrF1+PBh8/XOnTsr9BllZGSYSYbKHkPR3iQzZszQpEmTnPZ6W7RokXlRXpJzzz3XoQdHedh/N4oKDi48NZb26PKi7P+f7BM0ztgvY/8/IhUkcl577TVJBb2zHnjgAXOeLakaFRVVrEeL/ff8jjvuqFDZ7ZX2/+ZJ5U2QOzv/O/vO2n9eP//8s0vfjePHjzs9l9snRF3tJQYAAABUBZ+7pcv+Qqyq2CdIXGV/y1R5ZGVlSZJLtwO5auvWreZr+9tpKnqchmEoNTXVYZqz27q++uor8xhty5THyZMnzde23iXlVVXxCw4O1rfffqv//e9/xW7rOHDggKZOnar+/furc+fOWr9+vUv7qczxFWV/y155VcVnVJXHIBX0YrnuuuskFfSiueWWW0q8hU2Sbr75Zg0bNszpX1m9ukrijnOJ/f9TSbeVFmWfnEhLS3OY1717d7Vu3VqS421d6enp5u1EV1xxRbH9VDTWzs5ltls7vc0d8ZLcd/63P8fbzokAAACAJ/lcwscd7C+6evbsKaNgMOty/U2aNMmlfdkulN15AbB27Vrztf1YMfbHOXXqVJeOs2hviF69eql58+aSCseGkQovTOvXr6/+/fuXu8z2ZbON/1ORdSsbv8DAQN1yyy3asGGDduzYoddee01Dhw51uKjetGmTBg4c6NAzwJ3HVxXs9z9q1CiXPiNbD5KqPIaAgAC9//77+vDDD3XhhRdKklatWqX333+/Utv1Nvv/k6IJnJLYJ1JL6pliu13LdluXVDBGkG3bJY2RVTRO5Y3zvHnzynmU/sX+83rggQdc+m6UNt6P/Tm+KhKkAAAAgKtI+Kjg1g7br9iuDsJckX1JrvcMKq+kpCStWrVKUsHFp/14MXXr1jVfV8Vx2i42V69erWPHjunUqVNavHixJOnqq682bwErD/uyHThwoNRlU1NTtXTpUu3bt0/5+flui19CQoImTZqkb7/9VklJSZo3b57ZYyopKUlTpkwp97ZcOb5jx45p5cqVOnTokNMeL66qitjHxcWZY7mUdQyGYWjRokXatWuXw6DPNldffbWuv/56BQQE6O233zb/V+6//36HcWVs9u7dW+qF97hx4yp0TFXNfiB0W4KmNDt27DBfN2rUqNh8+15yc+fOlVSYVI2Pj9egQYOKrVPV33N/567Py77nkFVuiwMAAED1QsJHBb06bD1h9u/frz179pS6/Ouvv66xY8fqqaeecnkwTtuYHRkZGeaAtVVpxowZ5i/Lw4YNc+hxYP+knWXLlpW6nZycHI0aNUq33Xab3n777RKXsb+t67vvvtP8+fPNAW5deTqXVHCxa7tY/vXXX0tdduXKlbr44ovVvHlzTZ06tUrid/LkSX3wwQd68MEHzacs2QsLC9OVV17p0Ati48aN5T6+Ll26mEkN25PSnPnyyy/Vu3dvNW7cWN99912591GaRo0aqWHDhpIKeoCV1fvkkUce0U033aRnn31Wp06dklTwPbE9BWzTpk2lbmPr1q0aPHiwEhIS9NBDDxWbbz+209lnn62JEydKKojDPffc49rBWUj9+vXVuHFjSQU9lrKzs0td3v5WtLPPPrvY/NatW6t79+6SCp4KlZ6ebv5PjBw5ssTb+1z5nv/0008aNWqUHnzwQTNRXN2cc8455u1iK1asKDPJevPNN+vWW2/V5MmTS0xm2tgG6JfKN54TAAAAUNVI+Pw/+4FPX375ZafLnT59Wo8//rg+/PBDPfPMM+Uap8Oe/ZOB7H/drwp79+7V008/Lang4tx+kFep4OLRtv8VK1aYT7YqyaxZs/TZZ5/p7bffNnvtFNWhQwfzloYFCxaYT35q1aqVevbs6XL5hwwZIqngQumHH35wutwnn3xivr744oslVT5+aWlpGj9+vCZPnqypU6c6Xd9+0HBXxmGKiopSnz59JBUkArZs2eJ0WdvxhYeHm7c7VQXbZ5Senl5q76QdO3Zo8uTJmj59ul577TWHQWmHDh0qqSBhOWvWLKfbsI+R7clTpXn66afNhN+sWbMqNCaPVdg+56SkpFJvUTt06JA+/vhjSQWDuBd98pyNfU+6L774why82llS1f678Prrr5f6lLEnn3xSn332mSZPnuyWBLSN7al7rgyA7SmRkZEaOHCgpIJzqP2YZEUtXbpU06ZN0zvvvKNPPvmk1HGFbE/Fk6R27dpVXYEBAACAciLh8/8mTJhgPgVm6tSpeuedd4otk5WVpauvvtrsqn/99derdu3aLu3H/harDRs2VLzARaxfv14DBgwwbxW77bbbzEdp27NPAl199dUlJp02bNigu+66y3x/9913O92vrZfPokWLzCcvlfRo5/K44447zAvDm2++Wbt27Sq2zNy5c82L5P79+5sXUpWNX5MmTcwk1YIFC/Tpp5+WWMbJkyebr51doDtj+0wNw9A111xT4gX2a6+9ppUrV0oquKAv7UlSrrrzzjvNW7Iee+wxffPNN8WWOX36tK666irzsdV33HGHw0XtzTffbCbJHnzwQfMx7fZ+/vlnvfLKK5IKkoy2i+nSxMXF6aWXXjLf/+tf//LZgW4nTZpkfs733nuvlixZUmyZkydPasSIEeb39d5773WaPB49erSCgoKUm5urhx9+WJLUtGlTp8nAHj16qG/fvpKkP//8UxMmTCgx6fPEE09oxYoVkgridNlll7l2oC6wjZNz5syZKrtNsSrdf//95utbbrnF4dH2Nvv379f1119vvi+rJ5ptYPdWrVqZTzEEAAAAPMnnHsvuLjVr1tT777+vESNGKD8/X7feeqvmzJmjESNGKD4+Xjt37tR7771n3gLUqFEjh4v/8urZs6eioqKUlpamVatW6V//+leZ6+zfv7/YI9Tz8vKUnJysAwcOaOXKlVqyZIl5ITVgwACnvVzGjh2r+fPna+7cudq3b586d+6scePGqVevXsrJydGvv/6qDz74wLwV5ZZbbik1sTFmzBg98MADDuNVuHo7l03nzp31yCOP6D//+Y8OHDigLl266MYbb1SPHj2UnJysJUuWmL++R0dH68033zTXrYr4Pffcc2aPoTFjxujTTz9V//79Va9ePR0+fFhz5841b3tJSEhwedyYSy+9VP/85z81a9Ys/fnnn+rQoYMmTJigTp066dixY/rmm2/MpFn9+vX1/PPPV+hzdKZNmzZ66aWXNGnSJGVlZenyyy/XFVdcYQ5KvWXLFr377rvmGDqdO3fWfffd57CNevXq6Y033tCNN96oM2fO6IILLtDYsWPVu3dvZWdna/Xq1frwww+Vl5en4OBg/e9//zOTeGW57rrrNG3aNK1YsULbt2/Xc889p6eeeqpKPwNPaN26tV5++WXdcccdSktL06BBg3TVVVdp8ODBioyM1KZNmzRt2jTzc+7Vq5eZyClJ/fr11a9fP/3444/mQOGjR492+phxqeDWzq5du+rkyZOaOXOmfvnlF40bN04tW7ZUYmKivvjiC61evVpSwdOvpk+f7tKYW66y3eaWnJysW265RYMGDVJ8fLz69evntn26om/fvrrrrrv06quv6tSpU7rwwgs1ZswY9e/fX0FBQVq/fr2mTZtmDrL9j3/8w3zCXElSU1PNhL7tnAIAAAB4nOFGkgxJRrNmzcpc9oknnjCX/+mnnxzmjR071py3Z8+eEtf/6aefzGWeeOIJp/tp1qyZIcno06dPifO/+OILIzY21txWSX9t27Y1tm/fXuYxOTNmzBhDklG3bl0jLy+vzOMp719wcLBxxx13GFlZWaXuPysryxg3blyZ27vpppuMnJycMo+nT58+5jpdunQpddkZM2aYy86YMaPEZR555BEjMDDQabnq1KljLFu2rMR1Kxu/KVOmGCEhIaWu365dO2PHjh1lfi4lyc7ONm644YZSt9+iRQtj06ZNLn9uhlG+78Gbb75phIWFlVqG8847zzh69KjT/UyZMsUIDQ11un5UVJQxZ84ch3X27Nljzh87dmyJ2920aZMRHBxsSDJCQ0ONrVu3Oi2DM6WdL+z/Vyu6jfJ66623yvycx4wZY6Smppa5Lfv4SzI2bNhQ5jqbN282WrduXer+4+LijK+//rrE9W3LODtXumLp0qXF9t2jRw9zfmlxsZ2zS6tHSqs/bOz//0r6buTn5xsPPfRQqeceScall15aZsy++eYbc/mlS5eWuiwAAADgLtzSVcSIESO0a9cuPfXUU+rZs6dq1aql4OBg89foKVOmaMOGDWrdunWF93HDDTdIKnwaU0VFRUWpSZMmGjx4sJ5//nnt2LFDr7/+unk7iTOhoaGaMWOGfv75Z91www1q1aqVIiMjFRYWpubNm+vaa6/V8uXLNW3atFLHqLCxf5JQRXv32HvmmWe0fv163XzzzWrVqpUiIiIUGRmps88+W48++qg2b95sjodTVGXj969//UsbNmzQbbfdpk6dOik6OlrBwcGqX7++BgwYoKlTp+rPP/9UQkJChY4tJCRE06dP14oVK3TttdeqadOmCgsLU3R0tHr06KHJkyfrzz//LPF2vKpy2223afv27br//vvVpUsXxcXFKTg4WPXq1dMll1yijz76SKtWrXJ4elFR//rXv7R161ZNmjRJ7du3V1RUlMLDw9W2bVvdeeed2rx5s66++mqXy3bWWWfpjjvukCRlZ2fr1ltvrfBxetvEiRO1fft23XfffTr77LMVGxuryMhItWvXTmPHjtWqVas0e/bsco0DNnz4cHOga/uxs0rToUMH/fXXX3rnnXc0ePBg1a9fXyEhIYqJiVHXrl316KOPauvWrbr88ssrfaxl6devnz777DN17dpVUVFRCgsLU2Zmptv364qAgAA999xz2rhxo2677Ta1b99eMTExCg0NVaNGjTR8+HDNnz9f33zzTZkxs/VEbNGihdNzFQAAAOBuAYZhwQEVqoFu3bpp3bp1uvnmm0scbwYA4HsyMjJUv359JScna+rUqT6dtAQAAIBvo4ePl9jG7Jg9e7bD+DcAAN/18ccfKzk5WQ0aNND48eO9XRwAAABUYyR8vGTYsGHq0KGDUlNT9d5773m7OACASjIMQ2+88Yakgqd4hYWFeblEAAAAqM64pcuLlixZooEDB6pevXravXu3IiIivF0kAEAFzZ07VyNGjFD79u21fv16Ej4AAADwqgolfHbt2qWlS5fq2LFjio6OVvfu3XX++eeX+phglOzWW2/VO++8o8mTJ+v+++/3WjkMw9C6dev0+++/69SpU4qKilLbtm3Vr18/Llr8yJw5c5SYmKg777zT20VBJR08eFBLlizRoUOHFBoaqoSEBA0cOLBcg0Cj6uXl5alz5876+++/tXr1ap133nkV3ta6deu0Zs0anT59WnFxcerevbu6d+9OHeuDkpOTNWXKFI0ePVrNmzc3p588eVILFy7Uvn37FBgYqA4dOmjgwIHUtz7EWWz37Nmj5cuX6+jRowoKClLTpk01YMAA1apVy3uFRbk5i6u9X3/9VQsXLtSkSZNUo0YNj5YPFeMsrsnJyfrxxx+1c+dO5eXlqVGjRho4cKAaNGjgvcKi3JzFdd++fVq6dKmOHDmi8PBwtWvXTv3796+2dazLt3QdPHhQs2fPVu3atTVq1Ch16tRJixcv1urVq91RPr/30ksvqVmzZnrmmWd09OhRr5Vj9erV+u6779S6dWuNHj1avXr10saNG/XZZ5+JTmD+YePGjdq6dau3i4EqcPjwYc2cOVOhoaEaNWqUBgwYoF27dunTTz/1dtGqrf/973/avHmz7rrrrkole/744w99++23atGihUaPHq2OHTvq+++/1y+//FKFpYUnnDlzRrNmzVJWVpbD9MzMTM2cOVOpqam68sordfHFF2vz5s36/PPPvVRSuMpZbPfv369Zs2YpMjJSw4cP1yWXXKKkpCS9//77Sk9P91JpUV7O4movKSlJS5Ys8WCpUFnO4pqVlaUPPvhAiYmJuvTSSzVixAhlZ2dr1qxZSklJ8VJpUV7O4nrs2DHNmjVLQUFBGjlypPr06aNNmzZp7ty5Xiqp95X9zO0ili1bpgYNGmjYsGGSpISEBOXl5WnlypXq2bOnQkJCqryQ/iwmJkZ79+71ahkMw9Dq1avVtWtXDRgwQJLUsmVLRURE6Msvv1RiYqIaNmzo1TKiclJSUvT9998rNjbW20VBFfjxxx9Vv359jR492uz1ERYWph9++EGnTp1SzZo1vVzC6mfixImaOHFipbezfv16NW3aVJdccomkgnNxUlKSfv/9d/Xq1avS24f7GYahP//8U4sWLSpx/u+//66MjAzdcsstioyMlCTFxsZq9uzZ2r9/v5o2berJ4sIFZcV29erVqlOnjkaOHGmem5s2bapXX31VGzZs4DtsUWXF1SY/P19fffWVIiMjeeCKDygrrr/++qvS09M1ceJExcTESJIaNmyod999V3v37lWnTp08WVyUU1lx3bRpkwICAjR69GiFhoZKKvjuLliwQKdPn66WvfJc6uGTm5urvXv3ql27dg7TO3TooOzsbO3fv79KCwfPyMrK0tlnn13sxFa7dm1JBV3P4dvmz5+vVq1aqUWLFt4uCiopPT1de/fuLXaLT/v27XXXXXeR7PFxubm5xbocR0RE0DvAhxw9elTffvutOnfubP44Zm/Xrl1q2rSpmeyRpFatWik0NFQ7duzwZFHhorJi26hRI5133nkO5+aYmBiFhYXRlrKwsuJq8/PPPystLU0XXnihB0uHiiorrn///bc6dOhgJnskKTo6WnfffTfJHgsrK665ubkKDAx06IRiq28zMjI8Vk4rcamHz6lTp5SXl6f4+HiH6bb7kpOSktSqVauqKx08Ijw83Pw12Z7t9p+6det6ukioQn/88YcSExP173//u8xfr2B9R48elWEYioyM1Ny5c7Vt2zYZhqH27dvrkksuUXh4uLeLiEro2bOn5s+fr40bN6pNmzY6ePCg/vzzT5199tneLhrKKS4uTnfccYdiY2NL7MF74sQJdezY0WFaYGCgatasqaSkJA+VEhVRVmx79+5dbNrevXuVmZlJW8rCyoqrVHCbyPLly3Xttdfq9OnTHi0fKqa0uObl5en48ePq1KmTli5dqvXr1ys9Pd3sYcv31brK+r6ec845+uOPP7Rw4UL17t1bqampWr58uerWrat69ep5vsAW4FLCx3aPXNFfH23vS7vnFb7l4MGDWr16tdq0acNJz4edPn1aCxcu1BVXXOHwazJ8l62nx/z585WQkKBRo0bp5MmTWrJkiU6dOqXx48czuK8P69Spk/bt26d58+aZ01q1aqV//OMfXiwVXBEREVHqUzczMzNLHDgyNDSUdpTFlRXbotLT0/XNN98oJiZGnTt3dmPJUBllxdV2K9c555yj5s2ba8OGDZ4rHCqstLhmZmYqPz9fv/76q2rWrKnLLrtMeXl5+umnn/TBBx/oX//6l0PPH1hHWd/XunXrauDAgfruu++0Zs0aSQVJovHjxysw0OXhi/2CS0dd1uC9XGT4h/379+vjjz9WjRo1dMUVV3i7OKggwzA0f/58tW7dWh06dPB2cVBF8vLyJEkNGjTQ5ZdfrpYtW6pbt24aOnSoDhw4oN27d3u5hKiMTz/9VFu2bNGAAQM0duxYXXLJJTp8+LA+//xzBtD3E6XFkXaU/0hJSTEH57766qur7dNh/MGKFSuUmZlpjnMJ32drS0nSddddpzZt2qh9+/a69tprlZ2drd9++82LpUNlrFq1SgsWLFC3bt10/fXX66qrrlJYWJg+/PBDpaamert4XuFSwsdZTx5nPX/ge/766y/NmjVLcXFxuv766+kV4sN+//13HT16VP/4xz+Un5+v/Px8c15+fj4Xjz7KNgBdmzZtHKYnJCRIkhITEz1eJlSNAwcOaOfOnRo8eLAuuOACNW/eXD169NCwYcO0bds2xnfxE+Hh4SX25MnKyuKWTD9x9OhRTZ8+XcnJybr22mvVuHFjbxcJFZSYmKhVq1bp0ksvVXBwsEP7qWjbCr7D1pZq3ry5+Voq6AlSu3ZtHTlyxFtFQyXk5+drxYoV6tSpk4YMGaIWLVqoY8eOuv7665Wamqqff/7Z20X0Cpdu6apVq5YCAgKKDTxne1+nTp2qKxk87ueff9bixYvVvHlzjRo1ioanj9uyZYvS09P1yiuvFJv3n//8R3369FHfvn09XzBUim0MtdzcXIfptl+reFKi77KNC9GkSROH6c2aNZNUMIZE0UQffE98fLxOnTrlMC0/P1+nT59W+/btvVQqVJU9e/Zozpw5CgsL0/jx47kt3sdt27ZNeXl5mjVrVrF5b775ppo1a6Zx48Z5vmColPDwcEVGRjr09LHJz89XcLDLD7KGBaSlpSknJ6dYOyoqKkrx8fE6fvy4l0rmXS79NwcHB6tZs2baunWrevXqZXY93rJli8LCwtSoUSO3FBLut3btWi1evFgdO3bUsGHDFBQU5O0ioZIuvfRSZWdnO0xbvny5Dh8+rDFjxnBvso+qXbu2atSooc2bN6tHjx7meXjbtm2SxCOdfZjtyYj79+93+AHF9gRMnsDmH1q1aqXVq1crLS1NUVFRkgqe3JWdnc2DL3xcYmKiPvnkE9WoUUP//Oc/qWf9QNeuXYsl2rdv367ly5dr9OjRxR5kA9/RunVrbd26Venp6eYdDSdOnNCJEyd0zjnneLl0qIioqChFRERo//796t69uzk9PT1dSUlJlslVJCUlacaMGerVq5d69uzp9utul9OXvXv31ocffqgvvvhCXbp00YEDB/Tzzz9rwIAB/LLso1JTU7Vw4ULVqFFDPXr0KHZLSM2aNc1GKXyH7eLRXkREhIKCgtSwYUMvlAhVISAgQAMHDtTnn3+uL7/8Uueee66OHz+upUuXqn379mrQoIG3i4gKatCggdq3b6+FCxcqIyNDjRs3Np8MY5sH39etWzf99ttvmjVrlvr06aOMjAwtXrxYCQkJxX6VhG+ZP3++8vLy1LdvX505c0Znzpwx50VGRppPtYXviImJKZa4O3bsmCSpXr16qlGjhhdKharQp08fbd261TwX5+XlaenSpYqLi9O5557r7eKhAgIDA9W3b199//33CgsLU4cOHZSenq5Vq1YpMDBQvXr18nYRJUk//PCD7rvvPklSjRo1NGTIEA0dOlSDBw92SxLZ5YRPixYtdPXVV2vZsmWaM2eOYmJiNHDgQMt8gHDdjh07lJubq9OnT2vGjBnF5l9xxRXq0qWL5wsGoEQdOnTQmDFjtHz5cs2ePVsRERHq2rWr+vfv7+2ioZJGjBihFStWaN26dVq2bJni4uLUpUsX9enTp9o+XcLfREVFaezYsfrhhx80d+5cs1E6aNAgbxcNlXDq1Clz3I/PP/+82PzOnTvryiuv9HCpADhTs2ZN3Xjjjfrxxx81b948BQQEqFWrVho8eDDj0vqwHj16KDw8XL/88os2bNigyMhINW3aVKNGjbJMT2nbOGBjx47V7t27tWzZMs2ePVuBgYHq0aOHLrvsMg0ZMkSdO3eukoc5BBiM3AoAAAAAAOBWH330kf75z3/q0UcfNceLSk5O1o4dO7Rz507t2bNHmZmZatCggYYOHaqhQ4dqwIABio6OrtD+KpzwWbhwofbs2SOp4Olc/vrLY35+vsPTNDhW/8Cxcqy+rjodq1S9jpdj5Vh9HcfKsfq66nSsUvU6Xo6VY/W2n3/+We+++65Dwsdebm6u9u3bpx07dmjXrl06fvy4QkJC1Lt3b1166aUaOnSoWrduXe79VSjhk5ycrLi4OFdXAwAAAAAAqLbi4uI0adKkciWlkpKSzN4/e/fuVW5urlq2bKnnn39eV199dZnrVyjtxV1gAAAAAAAArnHlyVwhISEKCQlRcHCwuV5mZmaxpzE74/KgzVJBRmru3LmaPn26JOniiy9WeHh4RTZleZmZmVqyZIn5nmP1Dxwrx+rrqtOxStXreDlWjtXXcawcq6+rTscqVa/j5Vg5Vm9bs2aNZs6cqfz8/BJ7+OTn5+vgwYNmr57ExEQFBgbqvPPO0/XXX6+hQ4eqU6dO5R7QuUIJH0kaNmyYNm7cKEm66aabij2y0F+kpKQoOTnZfM+x+geOlWP1ddXpWKXqdbwcK8fq6zhWjtXXVadjlarX8XKsHKu3xcTEaObMmQ7T0tPTtXPnTm3fvl179uxRWlqaatasqaFDh2rIkCEaPHiwatWqVaH9VTjhAwAAAAAAANccOXJEu3fv1s6dO3XgwAEZhqHOnTvrrrvu0pAhQ9SjRw+Xbv1yhoQPAAAAAACAh7z33nuKiorSwIED9fjjj+uSSy5Rw4YNq3w/JHwAAAAAAADcbNCgQXr66afVq1cvXXjhhQoLC3Pr/kj4AAAAAAAAuFndunX12GOPeWx/FXosOwAAAAAAAKwrwDAMo6Irp6SkSJKioqJKfKSYP8jPz1daWpr5nmP1Dxwrx+rrqtOxStXreDlWjtXXcawcq6+rTscqVa/j5Vg51uqmUgkfAAAAAAAAWA9pLwAAAAAAAD9DwgcAAAAAAMDPVOopXYdOZ+hUWnZVlcUSakaFqlGNCG8Xw6uIq38irv7JH+MqEVvJP2NLXImrvyKu/skf4yoRW8k/Y0tciWtJKjWGT/vHvldGTn6Fd25FoUGB+um+vsU+1L/++stLJXKfs846q9i0Q6cz1O+lZcrO86+4RoQE6sd7qndcB7yyzO++r8Q1Q/1fXqasXP+Kq0Rs+c76vuoU1/CQQC0hrn4XV76v/hlXiesdrnd8X3X6zjr7vpZXpXr4ZOTk654L4tUkNqTU5VbuS9eXW5LL3N6IDrG6qFlkZYrkVGJqrt5ek6TU7NLzW9l5+TqVll1ts6On0rLNk58V4tGudqhu7FpLIZW4+fBAco5eWZ1U7eNa2vfVk/FwJidfmr7upLaeKD0rHx0aoIk945WbbxDXtGxl5ZbvPOwqV+PRILpS1YkDvrPFv7PejIe9ytTnxLXsc7GrrNC+Wp+YqZkbThPXnHz1bxmlpbvTylzeF9pXfF+r5vtq1fYV1zvZpSZ7rNTeLW99zne2Yt9ZX2hfVfb7WukSN4kNUUJ8mNP5325LKVdj5NbutXRp25jKFqdE+05n653fT5brZFtWsKuLER1iNf7cmm7ZdnnjcW6DcD3at65CgwLcUo7qqKTvqxXikZ1n6Jllx8r8/tUID9SzA+qpWY1Q7UzKqvJy+KqyzsOuqkg84B5NYkPUtEaoJeJhhfrcX1TFd9YK8dh3Oltfbjnjlm37ovIke6zQ3qV95ZqKfl+tEI/y1ucoZIV40L6qnPJ+Z60Sj/LW5xXl1kGbv92Wov/9frLM5dxd+T3y41Gdziy9a9e5DcJ1Y9dabimDL3LXL0+uxIPGiPtZIR62k+0fiZmlLkfl5xnEw1py8mWJeFihPkchK8TDVn+UdTGLQlZp79K+cj8rxKO89TkKWSEetK88wyrxKG99XhluS/hYqTFS3pOtO7rtoZAVKj8UskI8rHKyRQGrxGPlvnS3bNcXTV930uvxsEJ9jkJWiEd56w8UskI8aF95hhXiQbLHdVaIB+1dz7BKPDyR7JHclPDxpcYIlZ9nEA9rsUI8rHKyRQGrxMPd3Vp9jRW6GXu7PkchK8SDZI/rrBAP2leeYYV4kOxxnRXiQXvXM6wSj/LW5yM6xFZ6X1We8PGlxgiVn2cQD2uxQjyscrJFAavEw1O/dPgLq8SDZI9nWCEeJHtcZ4V40L7yDCvEg2SP66wQD9q7nmGVeLhSn1fFMCtVmvDxpcYIlZ9nWCEefvZkvkpJTM31ejyscrJFAavEg2SPa6wSD5I9nmGFeJDscZ0V4kF71zOsEI/y1ufRofwv2LSrHer1eNDe9QyrxMMb9XmVJXx8qTFC5ecZVohHdp6h6eu4iLR5e02S1+NhhZMtClglHiR7XGOVeJDs8QwrxINkj+usEA/au55hhXi4Up9P7Blf5fv3VTd2reX1eNDedT+rxMNb9XmVPEjelxojVH6eYYV48CjK4qzwaFBvn2xRwCrxINnjGqvEg2SPZ1ghHiR7XGeFeNDe9QwrxMPV+jwnjyfr2bjjgT1WaV+hgFXi4c36vNL/5iv3pftMY4TKzzOsEA/uYXadFeJB5ecZVokHyR7XWCUeJHs8wwrxINnjOivEg/auZ1ghHlapz1GAeFiLVeLh7fq80gmf8jxNhcqv+rBCPEj2uM4K8aDy8wyrxINkj2usEg+SPZ5hhXiUtz5vV5tzts2IDrFejwftXc+wQjysUp+jAPGwFqvEwwr1uVsey27PCo0RKj/PsEI8SPa4zgrxoPLzDKvEg2SPa6wSD5I9nmGFeLhSn9/YtZZbyuCLquJpKiWxQvsKhawQD6vU5yhAPKwlJ1+WiIcV6nPJzQkfqzRGqPzczwrxINnjOivEg8rPM6wSD5I9rokODbBEPEj2eIYV4uFqfe6OMTBQyArtKxSyQjysUp+jgFXisXJfulu264umrzvp9XhYoT63cVs1baXGCJWfe1khHiR7XGeFeNAY8QyrxKO8ld+IDrFu2b8vmtgz3uvxINnjGVaIhxXqcxQiHtZihXhYpT5HAavE49ttKeUaZqW6KOuBPVZp73qqfeWWhA+NkerDCvEg2eM6K8SDxohnWCUerlR+7rotwhc1iK6Sh2kWY7XGSHVnhXhYoT5HIeJhLVaIh1XqcxSwSjzoOe0aq8TDk+2rKk/40BipPqwQD5I9rrNCPGiMeIZV4mHFyq86Ix7WYoV4WKE+RyErxCOHB7OZElNzvR4Pq9TnKGCVeJDscY1V4uHp9lWVJnxojFQfVohHeU+20aH8L9i0qx3q9XjQGPEMq8TDqpVfdUU8rMUK8bBCfY5CVohHdp6h6eu4iLR5e02S1+NhhfocBawSD5I9rrFKPLzRvqqyhA+NkerDCvFw5WQ7sWd8le/fV93YtZbX40FjxP2sEg8rV37VEfGwFivEwwr1OQpZIR62+qOsMTCqk9Rso9T5Vmnv0r5yP6vEg2SPa6wSD2+1r6pkcAAaI9WHFeLh6sk2J6/0iro6ccfTVKxS+aGAVeJh9cqvurFCPBJTc92yXV+0cl96uQbYpH1VfVghHtwm7zorxIP2lWdYJR4ke1xjlXh4s71b6cu/ER1iaYxUE1aIh1VOtihAPKzFKvHwhcqvOrFCPPadztbba5Lcsm1fRLIH9qwQD5I9rrNCPGhfeYZV4kGyxzVWiYe327uVTvi462kqVqj8UMgK8bDKyRYFiIe1WCUevlL5VRdWiIet/ijrtggUItlTfVghHiR7XGeFeNC+8gyrxINkj2usEg8rtHfd8lj2yrJC5YdCVoiHVU62KEA8rCUnX5aIhy9VftWBFeJR3voDhawQD9pXnmGFeJDscZ0V4kH7yjOsEg+SPa6JDg2wRDys0t61XMLHCpUfClkhHlY52aKAVeKxcl+6W7bri6avO+n1ePha5efvrBAPkj2us0I8aF95hhXiQbLHdVaIB+1dz7BKPMpbn4/oEOuW/fuiiT3jvR4PK7V3LZXwsULlh0JWiIdVTrYoYJV4fLstpVxjYFQXZT1NxSqNEStVfv7MCvEg2eM6K8SD9pVnWCEeJHtcZ4V40N71DKvEw5X63F3DrPiiBtFV8lyqYqzQvqoIyyR8rFD55dAuNSWm5no9HlY52aKAVeJBt1bXWCUeVqv8/JUV4kGyx3VWiAfJHs+wQjxI9rjOCvGgvesZVomHFepzFPLleFgi4WOVym/6Oi4ibd5ek+T1eFjhZIsCVokHyR7XWCUeVqz8/JEV4kGyx3VWiAfJHs+wQjzKW59Hh/K/YNOudqjX40F71zOsEg8r1Oco5Ovx8HrCx0qVX1m3RVQnZT1NxQqNESo/z7BKPEj2uMYq8bBq5edvrBAPkj2us0I8SPZ4hhXi4Up9PrFnfJXv31fd2LWW1+NBe9f9rBIPK9TnKOQP8XDPDW7l5EuVHwpZIR5Ufp5hlXiQ7HGNVeJh5crPn1ghHiR7XGeFeJDs8QwrxMPV+jwnr/Qf/qqTEDf8PG6V9hUKWCUeVqjPUcgK8UhMza30NrzWw8eXKj8UskI8qPw8wyrxINnjGqvEg8aIZ1ghHuWtz9vV5pxtM6JDrNfjQbLHM6wQD6vU5yhAPKzFKvGwQn2OQlaIx77T2Xp7TVKlt+OVhI8vVX4oZIV4UPl5hlXiQbLHNVaJB40Rz7BCPFypz2/sWsstZfBF7nqaihXaVyhkhXhYpT5HAeJhLTn5skQ8rFCfo5AV4mGrP8oaZqU8PJ7w8aXKD4WsEA8qP8+wSjxI9rjGKvGgMeIZVoiHq/W5O26LQCErtK9QyArxsEp9jgJWicfKfelu2a4vmr7upNfjYYX6HIWsEI+qvk3eo80vX6r8UMgK8aAx4hlWiQfJHtdEhwZYIh40RjzDCvGwQn2OQsTDWqwQD6vU5yhglXh8uy1FX25Jdsu2fVFZD+yxSnuX9pVnWCEe7hgT0WMJH1+q/FDICvGgMeIZVolHeU+2IzrEumX/vmhiz3ivx4PGiGdYIR5WqM9RiHhYixXiYZX6HAWsEg9+THONVeJB+8ozrBAPdz0AwyMJH1+q/FDICvGgMeIZVomHKydbd42B4YsaRLvngYtWqPxQyArxsEJ9jkJWiEcOD2YzJabmej0eVqnPUcAq8SDZ4xqrxIP2lWdYIR7ufNqp2xM+VmiMlPdkGx1Kw9SmXe1Qr8eDxohnWCUeVjjZohDxsBYrxMMK9TkKWSEe2XmGpq/jItLm7TVJXo+HFepzFLBKPEj2uMYq8aB95RlWiIc7kz2SmxM+VmmMlPdkO7FnfJXv31fd2LWW1+NBY8T9rBIPK5xsUYh4WIsV4mGF+hyFrBAPW/1R1hgY1UlZT1OxSnuX9pX7WSUeJHtcY5V40L7yDCvEw93JHklyz30AslZjpLwn25y8yj/2zF+442kqVqn8UMAq8bDCyRaFrBCPxNRct2zXF63cl16uATat0Bgh2eMZVogHt8m7zgrxoH3lGVaJB8ke11glHrR3PcMK8fBEskdyUw8fX2qMUPl5BvGwFqvEwwonWxSyQjz2nc7W22uS3LJtX0SyB/asEA+SPa6zQjxoX3mGVeJBssc1VokH7V3PsEI8yluft6td+f/JKk/4+FJjhMrPM4iHtVglHlY42aKQFeJhqz/Kui0ChazQGCHZ4xlWiAfJHtdZIR60rzzDKvEg2eMaq8SD9q5nWCEertTnN3atVen9VWnCx5caI1R+nkE8rCUnX5aIhxVOtihkhXh4qlurP7FCPEj2eIYV4kGyx3VWiAftK8+wSjxI9rgmOjTAEvGgvesZVoiHq/V5VQyzUmUJH19qjFD5eYZV4rFyX7pbtuuLpq876fV4WOFki0JWiAfJHtdZIR4kezzDCvEg2eM6K8SD9q5nWCUe5a3PR3SIdcv+fdHEnvFejwftXc+wQjy8VZ9XScLHlxojVH6eYZV4fLstpVxjYFQXZT1NxSqNESo/z7BCPEj2uM4K8SDZ4xlWiAfJHtdZIR60dz3DKvFwpT6/qFmkW8rgixpEu+f5RVZoX6GQFeLhzfq80gmfxNRcn2mMUPl5hlXiQbdW11glHlR+nmGFeJDscZ0V4kGyxzOsEA+SPa6zQjxo73qGVeJhhfochYiHtVghHt6uzyud8Hl7TZJPNEao/DzDKvEg2eMaq8SDys8zrBAPkj2us0I8SPZ4hhXiUd76PDqU/wWbdrVDvR4P2rueYZV4WKE+RyHiYS1WiIcV6vNKJ3zKepqKFRojVH6eYZV4kOxxjVXiQeXnGVaIB8ke11khHiR7PMMK8XClPp/YM77K9++rbuxay+vxoL3rflaJhxXqcxQiHtZihXhYoT6XJPfcuPj/rNIYofJzP6vEg2SPa6wSDyo/z7BCPEj2uM4K8SDZ4xlWiIer9XlOXuk//FUnVfE0laKs0r5CAavEwwr1OQpZIR6Jqblu2a4vWrkvvVxjuFaX9pUbqqYCVmqMUPm5l1XiQbLHNVaJB40Rz7BCPMpb+bWrzTnbZkSHWK/Hg2SPZ1ghHlapz1GAeFiLVeJhhfochawQj32ns/X2miS3bNsXkexx5JaED42R6sMq8SDZ4xqrxIPGiGdYIR6uVH43dq3lljL4Inc9TcVqjZHqzgrxsEp9jgLEw1qsEg8r1OcoZIV42OqPsoZZQSGrtHc91b6q8oQPjZHqwyrxINnjGqvEg8aIZ1ghHq5Wfu64LQKFrNgYqc6sEA+r1OcoQDysJSdfloiHFepzFLJCPLhN3nVWiIen21dVOoZPu9qhGnN2De0/nV2Vm5VUcLKdvu6ktp4ofdvRoQG6pXst5eQZ2pmU5dI+DiTnVKaIfqWsz8IT8SiP8t6jiQKRIdaIx4gOsWpXO7RSZeD7WsjZZ+HJeDiTmJqrt9cklfnLk339QWwLVfVnUZF4VBXiWsj2WXgzHjaVrc+Ja6Gq+Cys0r6avy2lyrfpq95ek6S9p0uPrVXau+Wpz/nOFqroZ+FL7SsUskI8XK3Pq+L7GmAYRoX/S9o88r2y8/wroxgREqgf7+mrRjUivF0Urzh0OkMDXlmmjBzi6k8Onc5Qv5eXKTuXuPoTf/2+SsTWX2MbHhKoJcTV7+LK99U/4xoaFKif7qvece3/8jJl+VnbSeI7y3fWPx06naF+Ly0jP1FEpRI+h05n6FRa1f/aZC89PU1HEw+rRavWbt2PTc2oUK99SbKzs7V9+3Z17NhRAQHe60Lvibjm5eVp1/atSmjbXoGB7r9/w5txNQxDf/31l9q1a6eQkBCvlEHyTFwlac+uHWrQsLHCI9z/eXszrlbhqbgeO5KowKAg1a5T1+37koit5Lk69tiRRDVvmeDW/dgQV+pYf0Ud65+oY/0Xdax/8tR31pMqHVfDwnJycoxmzZoZkoyPPvrI28VxuwsuuMCQZDzzzDPeLorbXXvttYYkY8KECd4uits98sgjhiRjwIAB3i6K27333nuGJKNt27ZGXl6et4uDKrJlyxYjODjYCAkJMXbv3u3t4qCK5OTkGM2bNzckGR9//LG3i4MqVJ3q2OqEOtY/Ucf6J+pYWIWlh8bcuXOn9u3bJ0n68ccfvVwa98rMzNTq1asl+f+xSoXHuHjxYi+XxP1sx1od4mqL57Zt23TgwAEvlwZVZfny5crNzVVOTo5WrFjh7eKgiuzcuVN79+6VVD3OxdVJdapjqxPqWP9EHeufqGNhFZZO+AAAAAAAAMB1JHwAAAAAAAD8DAkfAAAAAAAAP0PCBwAAAAAAwM+Q8AEAAAAAAPAzJHwAAAAAAAD8DAkfAAAAAAAAP0PCBwAAAAAAwM+Q8AEAAAAAAPAzJHwAAAAAAAD8DAkfAAAAAAAAP0PCBwAAAAAAwM+Q8AEAAAAAAPAzJHwAAAAAAAD8jCUSPlu3btXtt9+uX3/9tdzrZGVl6bHHHtOUKVPcWLKqd+TIEU2aNEkLFiwo9zr5+fl66aWX9Oyzzyo/P9+NpUNF5ebm6qmnntKrr74qwzDKvd68efN01113KSkpyY2lAwAAAABUN8HeLoAk3XPPPfruu+80c+ZM7d27V7Vq1SpznYcfflj//e9/JUl9+vRRx44d3V3MKvGf//xHU6ZM0VtvvaUtW7aobdu2Za7z9ttv6/7775cknXPOORoyZIi7iwkXzZs3T08++aQkKTY2VjfeeGOZ62zYsEHDhw+XJIWEhOjFF190ZxEBAAAAANWIJXr4tGrVSpKUkpKiV199tczljxw5YvbsiYiIUIMGDdxavqpkO9b8/Hw988wzZS6fkZGh559/3nzfokULt5UNFWeLqyQ988wzysnJKXOdp59+2nzdsmVLt5QLAAAAAFA9WSLhc8899ygkJESS9Prrr+vkyZOlLv/iiy8qMzNTkvSvf/2rXD2CrGLChAmKj4+XJM2ePVvbtm0rdflp06YpMTFRkjR8+HC1b9/e7WWE684991wNHjxYkrR37159+OGHpS6/YcMGzZs3T5LUoEEDjRs3zt1FBAAAAABUI5ZI+DRr1kw33HCDpLJ7+Rw5ckRTp06VVNC757777vNIGatKTEyM7r33Xkll9/LJyMjQCy+8YL5//PHH3V4+VNwTTzxhvi6rl499756HHnpI4eHhbi0bAAAAAKB6sUTCRyq46C1PL5+ivXvq16/vsTJWlYkTJ5arl0/R3j2dO3f2WBnhuvPPP79cvXyK9u6ZMGGCx8oIAAAAAKgeLJPwKU8vH1/v3WNTnl4+9O7xTeXp5UPvHgAAAACAu1km4SMV7+Vz+vRph/n+0LvHpmgvn+3btzvMp3ePbyqrlw+9ewAAAAAAnmCphE/RXj4zZ84056Wnp/tF7x6bor187Hvz5OXl0bvHhxXt5ZOfn2++p3cPAAAAAMATLJXwkRx7+cyaNcuc/tdff/lN7x4b+14+c+bMMacnJibSu8eHFe3lc+LECXMevXsAAAAAAJ5guYSPfS+ftLQ0c7ptYGN/6N1jU7SXj83+/fvN1/Tu8U32vXwOHz5cbD69ewAAAAAA7mS5hI/k2MvHJi8vT5L/9O6xse/lY5OdnS2J3j2+zL6XT1ZWlsM8evcAAAAAANzNkgkf+14+9vypd4+NfS+foujd49vse/nYo3cPAAAAAMDdLJnwkUru5eNvvXtsSurlQ+8e32ffy8eG3j0AAAAAAE+wbMKnWbNmGj58uPk+KCjI73r32MTExGjSpEkO0+jd4x+K9vKhdw8AAAAAwBMsm/CRpCeffNJ83b9/f7/s3WMzadIkBQcHS5LatWtH7x4/cf7556t58+aSpNDQUHr3AAAAAAA8wtIJn3bt2mnhwoV69NFH9e2333q7OG4VGxurX375Rffee69+/fVXbxcHVWjt2rW6++67tXbtWnr3AAAAAAA8ItjbBSjLoEGDNGjQIG8XwyO6deumbt26ebsYqGLx8fF65ZVXvF0MAAAAAEA1YukePgAAAAAAAHAdCR8AAAAAAAA/Q8IHAAAAAADAz1RqDJ+//vqrqsqBaiY3N1eSlJOTw/+Rh5x11lneLgIAAAAAwEPo4QMAAAAAAOBnSPgAAAAAAAD4GRI+AAAAAAAAfoaEDwAAAAAAgJ8h4QMAAAAAAOBnSPgAAAAAAAD4GRI+AAAAAAAAfoaEDwAAAAAAgJ8h4QMAAAAAAOBnSPgAAAAAAAD4GRI+FjZ48GB16tTJ/JsyZYrb9vXVV1857GvUqFFu25czOTk56tu3r1mGRx55xONlAAAAAADAH5DwgWXMnj1bSUlJ3i4GAAAAAAA+j4QPLGHTpk168803vV0MAAAAAAD8AgkfeN3atWt1yy23KCsry9tFAQAAAADALwR7uwCo3pKTk3XTTTcpLy/P20UBAAAAAMBvkPCBV9h686SkpHi5JAAAAAAA+B8SPn7kyJEj+uyzz/Tzzz9r3759yszMVM2aNZWQkKB+/fpp2LBhCg8Pd2mb+/fv13vvvafVq1fr9OnTio+PV/fu3XX99derbdu2FS5renq6w/uAgAC1aNFCu3fvrvA2AQAAAABAAcbw8ROffvqphgwZomnTpmnz5s1KTU1Vbm6ujh8/rl9++UXPPfechg4dqjVr1pR7m0uXLtVVV12lefPm6dixY8rOzlZiYqLmz5+vUaNGaebMmVVS9ujoaL300ksaPHhwlWwPAAAAAIDqjoSPH5g8ebKeffZZ5eTklLrcsWPHdOutt2rJkiVlbvPQoUO67777lJGRUeL8vLw8vfzyy5o7d26FymwTHh6uL774gmQPAAAAAABViISPj1u+fLk++ugjh2nBwcG64IILNGLECHXp0sVhXm5urh555BHt27ev1O2eOXNG2dnZCgsLU79+/TR8+HC1bNmy2HKTJ0/W6dOnXS53WFiYJCk+Pl6NGjVyeX0AAAAAAOAcY/j4sNzcXD377LMO0+rVq6epU6eqdevW5rRly5bpvvvuU2ZmpiQpLS1Nb775pl5++eVSt9+gQQNNmzZNzZo1kyQZhqE33nhD7733nrlMenq6vvrqK40bN86lskdGRjrtPQQAAAAAACqHHj4+7Oeff1ZiYqLDtMmTJzskeySpb9++uu222xymLV68WCdPnix1+48++qiZ7JEKBla+44471L59+2LlAAAAAAAA1kHCx4f9+uuvDu/btGmjrl27lrjsyJEjFRxc2KErPz9fv/32m9NtR0dH68ILLyw2PSAgQIMGDXKYtm3bNleKDQAAAAAA3IyEjw/bv3+/w/uOHTs6XTYyMlItWrRwmHbo0CGnyzdp0kSBgSX/exTdzpkzZ2QYRlnFBQAAAAAAHkLCx4cEBAQ4vLeNyWMTFRVV6vrR0dEO71NTU50uGxIS4nRe0f3k5eWV+YQwAAAAAADgOQza7AVnzpzRnj17dPjwYR0+fFj16tXTZZddVmy53Nxch/ehoaEO74smXtLS0krdb0pKisP72NjYci9rr2iiKTQ0tFjZAAAAAACA95Dw8YIvv/xSr776qvl+wIABJSZ8ykrQNGnSxOH9li1bnO4zPT1de/fuLXV9ewcPHlRGRoYiIiKKzSu6nTp16jjdDgAAAAAA8Dxu6fKCWrVqObzfvn17sWWOHDlS7LHljRo1cnh/zjnnOLzftm2b1q9fX+I+v/zyS4ceQ0FBQerevbvTMubk5GjBggUlzlu0aJHD+w4dOjjdDgAAAAAA8DwSPl5w1llnObzfv3+/5s2b5zDtgw8+cHgfHBysTp06OUy74IILFBcX5zDtgQce0K5duxymrVixQm+++abDtCFDhhRbt6iXX35Zf/zxh8O0qVOnatOmTQ7T+vXrV+p2AAAAAACAZ3FLlxckJCSodevW2rFjhzntiSee0Hfffaf69etr27Zt+vvvvx3WGTx4sGJiYhymhYeH6+6779YTTzxhTktMTNRVV12l8847T/Xq1dPu3buL9fqJiYnRxIkTyyxnWlqaxo8frx49eqhRo0bavHmztm7d6rBM3bp1iz2m3d7x48cVERFRbMBoANaTkZGh48ePq2nTpi6tt2/fPtWrV0/h4eFuKhmAkiQmJioqKqrUMfmKOn36tDIzM1W/fn03lgxAUdSxALyBHj5ecvfddzs8dcswDP3666/66quviiV7atWqpbvuuqvE7QwfPrzY+D+5ublatWqVvvzyy2LJntDQUL3wwgvFbg8rqmfPngoODlZ+fr5+/fVXffnll8WSPYGBgXr66acVFhZW4jZWrFih/v3766qrrlJSUlKp+yvJiRMnXF4HQMUYhqF+/fqpWbNmeuWVV8q93n/+8x81b95cQ4YMcWPpABT13XffqWHDhurSpYuOHTtWrnUOHTqks88+W40aNdJPP/3k5hICsKGOBeAtJHy85MILL9Rjjz2m4ODSO1k1atRI06ZNU7169Zwu8+yzz+qee+4p9VHqktSgQQNNmzZNvXv3LrN85557rl544YUSB22WpLCwMD3//PO64IILnG5j3759kgoamDNnzixzn0WV9th4AFUrICDATOo+/vjj5bqAPHjwoJ555hlJKpYQBuBetvH/9uzZo5dffrlc6zz//PM6cOCA8vPzHXoZA3Av6lgA3kLCx4tGjhypr7/+Wtdee60SEhIUGRmp4OBg1apVSz179tRDDz2kr776Sm3atCl1OwEBARo3bpwWLlyou+++W+ecc47q1q2rkJAQ1a5dW+eff74effRRffPNNzr33HPLXb7Bgwfriy++0NVXX62GDRsqNDRUDRo00IgRIzR37twyf20YPHiw+bj2Tz/9tMxePkUTPA0aNCh3WQFU3tixYyUVPNWvPBeQL7zwgrKzsx3WBeAZV199tdnD9u233y7zAvLgwYOaNm2aJCkqKkrDhw93exkBFKKOBeANjOHjZU2bNtWDDz5YJduqU6eOxo8fr/Hjx7u87pVXXqkrr7yy2PSmTZvqscceq1B56tatq5EjR+rjjz9WRkaGZs6cqbvvvtvp8jk5OebrG2+8UXfeeWeF9gugYh544AG98847ysrK0ttvv617771XdevWLXHZoheP99xzjyeLClR7DRs21C233KI33njDvIB88cUXnS5vf/F4++23q3bt2p4qKgBRxwLwDnr4wK1uuOGGcvXyOXLkiL788ktJUkREBL9kAF5gu4CUyv4FkotHwPseeOCBcvXy4eIR8D7qWADeQMIHbmXr5SPJ7OVTkunTp5s9fK655hrVrFnTY2UEUKg8F5BcPALWUN4LSC4eAWugjgXgaSR84HZl9fKhdw9gHeW5gOTiEbCOsi4guXgErIM6FoCnkfCB25XVy4fePYC1FL2ATE5ONuedPHmSi0fAQsq6gOTiEbAW6lgAnkTCBx5RtJdPfn6+JCkvL4/ePYDFFL2A/PHHH815CxYs4OIRsJiiF5C2OjY3N5eLR8BiqGMBeBIJH3hE0V4+GRkZkqSUlBR69wAWZH8BuXz5cnO67TUXj4B1FL2ATEtLkySdOXOGi0fAgqhjAXgKCR94jH0vn8zMTEkyG6X07gGsxf4C0nbBKBX0GJC4eASsxv4CMj09XVLBjyoSF4+A1VDHAvAUEj7wGPtePkXRuwewHvsLSHtcPALWY38BWRQXj4D1UMcC8AQSPvAo+14+NvTuAazJ2QUkF4+ANZV0AcnFI2BN1LEAPIGEDzyqpF4+9O4BrOuBBx5QcHCw+T4sLIyLR8CiSrqA5OIRsC7qWADuRsIHHnfDDTeYrwMCAujdA1hYw4YN1b9/f/P90KFDuXgELOyBBx5QQECAJCkwMJCLR8DCqGMBuBsJH3hc3bp1dc011ygiIkLjxo2jdw9gce+9954aNGigxo0b63//+5+3iwOgFA0bNtRtt92mqKgo3XvvvVw8AhZHHQvAnYLLXgSoeg899JAeeughbxcDQDk0adJEhw8f9nYxAJTTG2+8oTfeeMPbxQBQDtSxANyJHj4AAAAAAAB+hoQPAAAAAACAnyHhAwAAAAAA4GcqNYbPWWedVVXlAAAAAAAAQBWhhw8AAAAAAICfIeEDAAAAAADgZ0j4AAAAAAAA+BkSPgAAAAAAAH6GhA8AAAAAAICfIeEDAAAAAADgZ0j4AAAAAAAA+BkSPgAAAAAAAH6GhA8AAAAAAICfIeEDAAAAAADgZ0j4AAAAAAAA+BkSPgAAAAAAAH4muDIrN39wQVWVA4AfOP7nYfP1BS8sVXBcXS+WBkBpcpIOmK8/X3tQP1GnA5ZGHQt32/vCUG8XAUAVo4cPAAAAAACAnyHhAwAAAAAA4GdI+AAAAAAAAPgZEj4AAAAAAAB+hoQPAAAAAACAnyHhAwAAAAAA4GdI+AAAAAAAAPgZEj4AAAAAAAB+hoQPAAAAAACAnyHhAwAAAAAA4GeCvV0AAADKY9UD/dS4ZqT5/rUft+u1H3e4ZV9XdW2sl0d2Nt9vPHhal7+12i37stcsPlLX9mymCxLi1aRWpMKCA3U6PUd/HTqjBZsS9dX6Q8o33F4MAAAA+AESPgAAWMC/+7bSnQPaKDTYsfNtvdgg1YsN18Xt62ns+c1186y1Opqc5aVSAgAAwFdwSxcAAF52a5+Wuv8f7Yole4rq3KSGZt3YU1GhQR4qGQAAAHwVCR8AALyoYVy47hzQxmFaenauFm85qnnrD+ngqXSHeW3qxejf/RI8WUQAAAD4IG7pAgDAi4Z3bazwkMIeO8dTMnX1O79qz4k0SVJYcKDe+WdX9W1b11xmdPcmennRNhmM5wMAAAAn6OEDAIAXXdS6tsP7D3/ZZyZ7JCkrN18v/rDNYZn46DA1j4/ySPkAAADgm+jhAwDwSw3iwnVNz6bq3bqOWtSJUnhwkE6lZ2vbkRQt3nJUn609oKzcfJe22Sw+Uv/um6DebWqrVmSojqdm6dfdSZq+ao/+TkypUDmjw4KVnZtvjt+z+XBysWV2n0gtNq1mZKj2KK3YdAAAAEAi4QMA8EPXnddMj13aXmHBjoMb14sNV73YcPVuU0f/7tdKd3/2p37ZlVSubQ7sUE+vjeqiqLDCqrNxzUhd1TVSV3ZppBd+2Kr3Vu5xuaxD31ilgACpdlSY6seFa9/J4kmcerHhxaYlZ+a4vC8AAABUH9zSBQDwK49d2l7PXHlWsWRPUQ3iIjRzfA8N6lCvzG02qRmpt8ac45DssRccFKhHh3bQ1d2aVKjMhiEdT83SpkNnlJyRW2z+kLMaOLzPzMnTgZPpxZYDAAAAbEj4AAD8Rv92dXXjhS0dpmXn5mvZtmP65Lf9Wrv3pMO80OBAvXJ1ZzWPjyx1uzWjQhUWEqTMnDwt2nxEn/6+XzuOFr+F6/HLOqhGZEjlD8ROfFSobryohcO0X3cnuXw7GgAAAKoXbukCAPiFoMAAPX1FR4dph09naNyM37T9aOEYOBe3r6u3xpyriNCCHkAx4SG6d1Bb3fbJ+lK3f/BUuq57b432JhX2rLlvcFtNtHtEenRYsEZ2baJpK3dXxSEpPCRQ067vptrRYQ7T31/l+q1jAAAAqF7o4QMA8AsXta6txjUde+pM+nS9Q7JHkpb8fUwvL3J86tUlnRqoVlRoqdt/9Ku/HJI9kvTSwm3669CZYuWoCqFBgXr3n910brOaDtNXbD+uFTtOVMk+AAAA4L9I+AAA/MKFCY6Jlr8Tk/X73lMlLjt7zX5l290SFRQYoPNbxjvddnJmjpZvP17ivO82JTq879AwtrxFdio0KFBTrztXvdvUcSxHRo4enrep0tsHAACA/yPhAwDwC81rRzm833jwjJMlpYycPO067tjzp0mtCKfL709Kl2GUPG/nMcft1Iio3Bg+IUEBmnrdubq4veNg0tm5+bpt9h86eCqjUtsHAABA9UDCBwDgk/KLZGDCizyVKzWr9MeWp2Y5Pg0rJtx5oia7lAGSi24nOChQoUEVq16DAwM05dquxZI9uXn5umvOBm7lAgAAQLkxaDMAwKtiI4KVUCdGjWtGqFGNCCWeydRXGw4VWy440DGJUjQJk5btmHiJDiu9p01MuGMVeCbDeYIotpReO7bBn22ycvKUnVexJ2i9NLKzBnYonuy5c84GLShy6xgAAABQGhI+AACvGtO9qR4a0t58//1fiSUmfMpK0OwrMqByp0bOx9KJDA1Sy9rRpa5vr0mtCIWHBCozp3gip+h2jqVkOd1Oae4Z1EbDzmnkMC03L1+TPiXZAwAAANdxSxcAwKuS0rId3rerXzxR0yAuXFFhjgmfAycdx7JZt++kw/sODePUtcgTrmxGd2+i0ODCKjA3L1+/7HZ+u1RYcJCu7NKoxHlDO9V3eF/a2EHOXNy+rib2TXCYlp9v6J7P/yTZAwAAgAoh4QMA8Ko/D5x2eN+idpRGdmvsMO3m3i0d3mfn5hdbb9m24zpVJHn0+uguSqjr2AOnX9u6undwW4dpX/95WMkZjreEFfXI0PbqViSBdMfFCerS1HHaj38fLXU7RUWFBun5YZ0UGBjgMP3tZTv19YbDLm0LAAAAsOGWLgCAV+04lqq/E5PVvkFhz57Jw8/W5Z0bKvFMpjo0iNVZjeIc1lmwKVEpRQZLzsrN1/Pfb9WLV51tTmtcM1Lf3XGRVu88ocQzmWpdL1rdm9dyWO9MRo5eXby9zHLGhIdozi3n6+ddJ3TgZIY6N4lTx4aO5Uo8k1HsMe1lGd2jqerGhjtMy8s3FB8Vqqcu7+h0vRmr92hvKbehAQAAoHoj4QMA8LoXvt+qGeO6m71cAgMDdFHrOiUuezwlSy98/3eJ8z5be0A9W9bSiHMLewiFBgeqX7u6JS6flZOnSZ+uL/NR56t3nlD35rUUGhzotFx5+YYe+GKjskp5oldJxvVqXmxaUGCArunZrNT1vv8rkYQPAAAAnOKWLgCA1y3fflyPfLWp1MefS9L+pHRd994aHU12PjDyPZ/9qWcX/K2s3LxSt3XwVLqufW+Nlm07Xmb5ft97UnfOWa+0rJJv+8rMyavQY9Nb1YlSk1qRLq0DAAAAlAc9fAAAlvDJbwf0864kjevVXL1a1VajmhEKCw7UmYwcbTuSooWbj2jO7wfK1YNm2srd+mrDIQ07p5EGdqinJjUjVTMqRGfSc7T1SIoWbT6iz9cddKk3znebjmjz4WRNuKil+ratozrRYTqemqUV20/onRW7Sn3KlzNnN67h8joAAABAeZDwAQBYxr6kdD31zZYq2dbxlCy9u2K33l2x2+V1v1h3UF+sO1hs+r6kdD361V9VUTxJ0rz1hzRvffFH0AMAAACVxS1dAAAAAAAAfoaEDwAAAAAAgJ8h4QMAAAAAAOBnSPgAAAAAAAD4GRI+AAAAAAAAfoaEDwAAAAAAgJ8h4QMAAAAAAOBnSPgAAAAAAAD4GRI+AAAAAAAAfoaEDwAAAAAAgJ8h4QMAAAAAAOBnSPgAcFnm/o1K37nGpXVyzxxT6sbFys9Kc1OpAJQkLyNFqRsXKzclqdzrGIah9O0/K/PAX24sGYCSUMcCvuPkyZOaMWOGDh8+XO51DMPQvHnztHLlSjeWDCgQ7O0CAPAt2Sf26+inj0pGvmr943bFdB5c5jr52Zk68tF9yktNUubBLao9ZJIHSgpAkk4unqr0v1couEZ9NbxxqgKCQ8pcJ2XdNzq15F0pMEgNJ7yjkBr1PVBSANSxgG+ZOHGiPv30U7Vs2VJbtmxRWFhYmeu8+eabmjRpkoKDg7Vt2za1bNnSAyVFdUUPHwAuCQgKkYx8SdKZVbNl5OaUuU7K+gXKS036//WD3Fo+AI4CAgu+c7mnjyh146Iyl8/PztSZnz/9/zf5CgjityHAU6hjAd8SElLwI8ru3bs1ffr0MpdPS0vTf/7zH0lSXl5euRJEQGWQ8AHgkpCaDRSR0FOSlJeaVOYFZH52ppLXfPn/7wIU2/UKN5cQgL2YboXfuTO/fFbmBWTK+gXKz0iWJEW2763gmNpuLR+AQtSxgG+58847zdfPPfecsrKySl1+ypQpOnHihCRp9OjRatSokTuLB5DwAeC6uAvGmK/LuoAsevEYUruJ28sHoFBY/YRyX0AWvXis0Wu0B0oIwB51LOA7zj33XF1++eWSpEOHDpXayyctLU0vvviiJCkgIECPPfaYR8qI6o2EDwCXlfcCkotHwBrKewHJxSPgfdSxgG954oknzNel9fIp2runffv2HikfqrdK3Zi/94WhVVUOAD7mj6sbqGvXrpKkiC3zte2bVzV27yzN2Vowf/WD/fXZZ5/p/v+/eBwzZrRmv3ert4oLVHtXnFqq+fPnKy81SQ+0PKz+/fur/XsF80Z2a6y3Huur5s3HSSr45XHtl1NpjAJeQh0L+A5bL5/58+ebvXz69+/vsAy9e+At9PABUCFldWFNT0+nYgMspOgvkNnZ2Q7z+eURsA7qWMC3UMfCqkj4AKiwopVbXl6e+X7WrFlUbICFFL2A/OKLL8x5OTk5XDwCFkMdC/gO6lhYVYBhGIa3CwHAd11xxRWaP3++pILK7o8//pAk1apVSydPnlRAQIA2b95MYxSwgD/++MO8TaRevXo6evSoJKlbt25au3atJGnMmDGaPXu218oIoBB1LOA7qGNhRSR8AFSKfeUWERGhjIwMh/lUbIC12F9A2oSFhSkrK4uLR8BiqGMB30IdC6sh4QOg0kqq3CRRsQEWZH8BWRQXj4D1UMcCvoM6FlbDGD4AKs1+nAF7jCsAWI/9OAP2GFcAsCbqWMB3UMfCakj4AKi0kio3KjbAukq6gOTiEbAm6ljAt1DHwkq4pQtAlSjahfXyyy/X119/7cUSASjNxRdfrKVLl5rvt2zZQmMUsCjqWMC3UMfCKkj4AKgyrVu31s6dOyVJv//+u7p16+blEgFw5qefflL//v0lSZ06ddLGjRu9XCIApaGOBXwHdSysgoQPgCqze/dujR8/XoMHD9bDDz/s7eIAKMPjjz+ulStX6sMPP1STJk28XRwApaCOBXwLdSysgIQPAAAAAACAn2HQZgAAAAAAAD8TXJmVmz+4oKrKAQAAAAAAqtDeF4Z6uwjwInr4AAAAAAAA+BkSPgAAAAAAAH6GhA8AAAAAAICfIeEDAAAAAADgZ0j4AAAAAAAA+BkSPgAAAAAAAH6GhA8AAAAAAICfIeEDAAAAAADgZ0j4AAAAAAAA+BkSPgAAAAAAAH4m2NsFAAAAjlY90E+Na0aa71/7cbte+3GHW/Z1VdfGenlkZ/P9xoOndflbq92yL3vtG8RoVPemuiihturFhSswQEo8nanVu07o/VV7tDcp3e1lAAAA8GckfAAAgEfdO6itbu3TUsFBjh2NW9WNVqu60RrTo6meWfC3Zv681zsFBAAA8APc0gUAADzm331b6bb+CcWSPfZCggL11OUdNbJbYw+WDAAAwL+Q8AEAAB5ROzpUt/VPcJh2PCVL89Yf0sLNR5SVm+cw77GhHRQbTmdkAACAiqAVBQAAPOKyzg0VGVrY9Pg7MVlX/+8XpWTlSpLObVpDc245XyH/3/snNiJEfdvW1fw/D3ulvAAAAL6MHj4AAMAjosKCtedEmnLz8iVJryzaZiZ7JOmP/ae1/WiKwzqNakR4tIwAAAD+gh4+AAD4uAZx4bqmZ1P1bl1HLepEKTw4SKfSs7XtSIoWbzmqz9YeUFZuvkvbbBYfqX/3TVDvNrVVKzJUx1Oz9OvuJE1ftUd/J6aUvYESvLV0p95aulOhQYFqXjtS+0p4Eld8VJjD+yPJmRXaFwAAQHVHwgcAAB923XnN9Nil7RUWHOQwvV5suOrFhqt3mzr6d79WuvuzP/XLrqRybXNgh3p6bVQXRYUVNhMa14zUVV0jdWWXRnrhh616b+WeCpc5Oy9f24+mOkwLDJDuGthG9ePCzWmpWbn6aduxCu8HAACgOiPhAwCAj3rs0va68cKWZS7XIC5CM8f30G2z/9CiLUdLXbZJzUi9NeYchYUElTg/OChQjw7toOSMXH229kCFym2vVZ0o3TWwjTo3rqEmtSId5j01f7NOp+dUeh8AAADVEWP4AADgg/q3q1ss2ZOdm69l247pk9/2a+3ekw7zQoMD9crVndU83jGpUlTNqFCFhQQpMydPizYf0ae/79eOo8Vv4Xr8sg6qERlS6ePo1KiGLj27oUOy51Ratu74ZL0+X3ew0tsHAACorujhAwCAjwkKDNDTV3R0mHb4dIbGzfjN4Vapi9vX1VtjzlVEaEFvnZjwEN07qK1u+2R9qds/eCpd1723Rnvtxti5b3BbTexX+Ej16LBgjezaRNNW7q7UsTSsEV5s2rGULEWEBikgQDKMSm0eAACg2qKHDwAAPuai1rXVuKZjT51Jn64vNi7Okr+P6eVF2xymXdKpgWpFhZa6/Ue/+ssh2SNJLy3cpr8OnSlWjsoq6SlcbevHaPKIs/X+2O4KDaKpAgAAUBG0ogAA8DEXJjgmWv5OTNbve0+VuOzsNfuVbfeErqDAAJ3fMt7ptpMzc7R8+/ES5323KdHhfYeGseUtslPvr96rLk8v0tlPLdSDX25UenbhY9r7taurBy5pW+l9AAAAVEckfAAA8DHNa0c5vN948IyTJaWMnDztOu7Y86dJreK9amz2J6U7vY1q5zHH7dSIqPwYPruOp+p0eo6SM3L16e8HNPkHxx5J1/Vsprgq2A8AAEB1Q8IHAACLyy+SgQkv8gj21KzSn2SVmpXr8D4m3HkCxb43UFnbCQ4KrPJbrub8vl/5+YXHGxYSpO7Na1bpPgAAAKoDBm0GAMBDYiOClVAnRo1rRqhRjQglnsnUVxsOFVsuONAxiVI0CZOW7Zh4iQ4rvQdMTLhjdX8mw3mCKLaU3jS2wZ9tsnLylJ3nPEFUEZk5+UpKy1admDBzmv1rAAAAlA8JHwAAPGRM96Z6aEh78/33fyWWmPApK0Gzr8iAyp0aOR9LJzI0SC1rR5e6vr0mtSIUHhKozJziiZyi2zmWkuV0O0UFBQbolt4t1aRWpBrXjFCTmpEaMfVnJaVlOywXHBhQ7HHvqZmOCS4AAACUjVu6AADwkKLJjXb1iydqGsSFKyrMMeFz4GSGw/t1+046vO/QME5dm5V829Po7k0UGlxY3efm5euX3SecljEsOEhXdmlU4ryhneo7vC9t7KCi8vINjb+gucb0aKqLWtdR89pR6t+ubrHlLkyorZAit4ntKDJ2EAAAAMpGwgcAAA/588Bph/ctakdpZLfGDtNu7t3S4X12bn6x9ZZtO65TRZJHr4/uooS6jj1w+rWtq3sHOz7l6us/Dys5o/QeM48Mba9uRRJId1ycoC5NHaf9+PfRUrdT1E/bHJ/+dd/gtmoeX/h4+ZqRIXr00g4Oy+w5kaatR1Jc2g8AAAC4pQsAAI/ZcSxVfycmq32Dwp49k4efrcs7N1TimUx1aBCrsxrFOayzYFOiUooMlpyVm6/nv9+qF68625zWuGakvrvjIq3eeUKJZzLVul60ujev5bDemYwcvbp4e5nljAkP0ZxbztfPu07owMkMdW4Sp44NHcuVeCaj2GPayzJ95R4NP6eRgv+/B0/d2HB9N+kirdxxQqlZuerXtq5qRYU6rPPfRdtK2hQAAADKQMIHAAAPeuH7rZoxrrsCAwMkSYGBAbqodZ0Slz2ekqUXvv+7xHmfrT2gni1racS5hT2EQoMD1a+E26SkggGWJ326XgdPZZQ432b1zhPq3ryWQoMDnZYrL9/QA19sVFYpT/QqybajKfrv4u26/x/tzGmRocEa3LF+icvPXrNf32x0LakEAACAAtzSBQCABy3fflyPfLWp1MefS9L+pHRd994aHU12PjDyPZ/9qWcX/K2s3LxSt3XwVLqufW+NlhW5paokv+89qTvnrFdaVsm3fWXm5OmuORu0YofzcYBKM2XZLj3/3d/KKeXpXnn5hv63bJce+WpThfYBAAAAevgAAOBxn/x2QD/vStK4Xs3Vq1VtNaoZobDgQJ3JyNG2IylauPmI5vx+oFw9aKat3K2vNhzSsHMaaWCHempSM1I1o0J0Jj1HW4+kaNHmI/p83UGXeuN8t+mINh9O1oSLWqpv2zqqEx2m46lZWrH9hN5ZsavUp3yVxzsrdmvh5iMa26u5LkwoOP4ABehIcqZ+2XVCH/6yj3F7AAAAKinAMAyjois3f3BBVZYFAAAAAABUkb0vDPV2EeBF3NIFAAAAAADgZ0j4AAAAAAAA+BkSPgAAAAAAAH6GhA8AAAAAAICfIeEDAAAAAADgZ0j4AAAAAAAA+BkSPgAAAAAAAH6GhA8AAAAAAICfIeEDAAAAAADgZ0j4AAAAAAAA+BkSPgAAAAAAAH6GhA8AAAAAAICfIeEDAAAAAADgZ0j4AAAAAAAA+BkSPgAAAAAAAH6GhA8AAAAAAICfCTAMw/B2IQAAAAAAAFB16OEDAAAAAADgZ0j4AAAAAAAA+BkSPgAAAAAAAH6GhA8AAAAAAICfIeEDAAAAAADgZ0j4AAAAAAAA+BkSPgAAAAAAAH6GhA8AAAAAAICfIeEDAAAAAADgZ/4PNHUiExCR0UYAAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 1200x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "toy_figure([[0,1,3], [2,6,10,14],[4,8,12,16]], 19, 'toy-a')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 316,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Average JCT: 11.0\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1200x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "toy_figure([[0,1,2], [4,6,8,10],[12,14,16,18]], 19, 'toy-b')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 317,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Average JCT: 9.333333333333334\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1200x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "toy_figure([[1,3,5], [8,10,12,14], [0,2,4,6]], 19, 'toy-c')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "tsaas",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> pdf-pub-fig.py <==
#!/usr/bin/env python
# python pdf-pub-fig.py  -d figures/  figures/test.pdf 
from __future__ import annotations

import re
import argparse
import subprocess as sp
from pathlib import Path

import fitz

from typing import TYPE_CHECKING
if TYPE_CHECKING:
    from typing import List


class GsRect(fitz.Rect):
    """Note: This rect is in coordinate origin (0, 0) at bottom left"""
    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)


def parse_hi_res_bounding_box(line: str) -> GsRect:
    assert line.startswith('%%HiResBoundingBox: ')
    # gs return coordinates with origin (0, 0) at bottom left
    # but it is already a normalized finite rect
    return GsRect(*[
        float(part)
        for part in line.split()[1:]
    ])


def calc_bbox(path: Path, doc: fitz.Document) -> List[fitz.Rect]:
    gs = [
        'gs',
        '-dNOPAUSE',
        '-dBATCH',
        '-sDEVICE=bbox',
        str(path),
    ]
    # bbox device write to stderr
    output = sp.run(
        gs,
        check=True,
        stdout=sp.DEVNULL,
        stderr=sp.PIPE,
        universal_newlines=True,
    ).stderr
    
    bboxes = [
        parse_hi_res_bounding_box(line)
        for line in output.splitlines()
        if line.startswith('%%HiResBoundingBox')
    ]
    # fix coordinate
    # GsRect has (0, 0) at bottom left
    # fitz.Rect has (0, 0) at top left
    bboxes = [
        # a: zoom X
        # b: shear Y
        # c: shear X
        # d: zoom Y
        # e: shift X
        # f: shift Y
        bbox.transform(fitz.Matrix(1, 0, 0, -1, 0, page.rect.height))
        for page, bbox in zip(doc, bboxes)
    ]
    return bboxes


def main(argv) -> int:
    parser = argparse.ArgumentParser(
        description='Split a pdf file according to its bookmarks. '
                    'One file per bookmark, and the result file is cropped to content.'
    )
    parser.add_argument(
        '-d',
        "--output_dir",
        type=lambda p: Path(p).absolute(),
        default='.',
        help="Path to the output directory",
    )
    parser.add_argument(
        '-m',
        '--margin',
        default='0',
        help="Margin defined in (left, top, bottom, right), or (horizontal, vertical) or all. Default is 5,0",
    )
    parser.add_argument(
        '-i',
        '--include',
        default='-',
        help='Regex for title to include, default is None, means include everything',
    )
    parser.add_argument(
        '-e',
        '--exclude',
        help='Regex for title to exclude, default is None, overrides --include',
    )
    parser.add_argument(
        'input',
        type=lambda p: Path(p).absolute(),
        help='Input pdf file',
    )
    opt = parser.parse_args(argv[1:])

    assert opt.input.is_file()
    opt.margin = [float(part) for part in opt.margin.split(',')]
    if len(opt.margin) == 1:
        opt.margin = [-opt.margin[0], opt.margin[0]]
    elif len(opt.margin) == 2:
        opt.margin = [-fitz.Point(opt.margin), fitz.Point(opt.margin)]
    elif len(opt.margin) == 4:
        opt.margin = [-fitz.Point(opt.margin[:2]), fitz.Point(opt.margin[2:])]
    else:
        raise ValueError('Invalid margin value')
    if opt.include is not None:
        opt.include = re.compile(opt.include)
    if opt.exclude is not None:
        opt.exclude = re.compile(opt.exclude)

    opt.output_dir.mkdir(parents=True, exist_ok=True)

    with fitz.open(opt.input) as doc:
        bboxes = calc_bbox(opt.input, doc)
        assert len(doc) == len(bboxes)
        for [_, title, pno] in doc.get_toc():
            if opt.include is not None and opt.include.search(title) is None:
                continue
            if opt.exclude is not None and opt.exclude.search(title) is not None:
                continue
            print(title)
            # pno in toc is 1-based
            pno -= 1
            bbox = bboxes[pno]
            if bbox.isEmpty or bbox.isInfinite:
                continue
            # enlarge the bbox with margin
            bbox = fitz.Rect(bbox.top_left + opt.margin[0], bbox.bottom_right + opt.margin[1]).normalize()
            bbox = bbox & doc[pno].rect
            print("hi")
            print(f'Page {pno} ({title}) has bbox {bbox}')

            # the rect on the target page
            rect = fitz.Rect(0, 0, bbox.width, bbox.height)
            with fitz.open() as odoc:
                page = odoc.newPage(width=rect.width, height=rect.height)
                page.showPDFpage(rect, doc, pno, keep_proportion=True, clip=bbox)
                odoc.save(opt.output_dir / f'{title}.pdf')

    return 0


if __name__ == '__main__':
    import sys
    sys.exit(main(sys.argv))

